Remarks on geometric properties of SQG sharp fronts and $\alpha$-patches

Guided by numerical simulations, we present the proof of two results concerning the behaviour of SQG sharp fronts and $\alpha$-patches. We establish that ellipses are not rotational solutions and we prove that initially convex interfaces may lose this property in finite time.

==> anc/SupplementaryMaterial/Lemma_42/Lemma_42.cpp <==
// Proof of Lemma 4.2. The program validates the positiveness or
// negativeness of several functions. To do so, it checks recursively halving
// the interval that is validating, until it either achieves a sign condition
// or the interval is less than a minimum size (denoted by TOL). In the former
// case it returns true, otherwise false.

// There are no input parameters. Output is to the screen.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Lemma_42

// OUTPUT: 
// C = [ 0.149999999999, 0.150000000001]
// Curvature OK
// Z1 Monotone Increasing OK(Left)
// Z1 Monotone Decreasing OK(Right)
// DZ1 Monotone Increasing OK(Left)
// DZ1 Monotone Increasing OK(Right)
// D2Z1 Monotone Increasing OK(Left)
// D2Z1 Monotone Decreasing OK(Right)
// D3Z1 Monotone Increasing OK(Left)
// D3Z1 Monotone Increasing OK(Right)
// D4Z1 Monotone Increasing OK(Left)
// D4Z1 Monotone Decreasing OK(Right)
// D5Z1 Monotone Increasing OK(Left)
// D5Z1 Monotone Increasing OK(Right)
// All checks passed
// C = [ 0.449999999999, 0.450000000001]
// Curvature OK
// Z1 Monotone Increasing OK(Left)
// Z1 Monotone Decreasing OK(Right)
// DZ1 Monotone Increasing OK(Left)
// DZ1 Monotone Increasing OK(Right)
// D2Z1 Monotone Increasing OK(Left)
// D2Z1 Monotone Decreasing OK(Right)
// D3Z1 Monotone Increasing OK(Left)
// D3Z1 Monotone Increasing OK(Right)
// D4Z1 Monotone Increasing OK(Left)
// D4Z1 Monotone Decreasing OK(Right)
// D5Z1 Monotone Increasing OK(Left)
// D5Z1 Monotone Increasing OK(Right)
// All checks passed

#include "interval.hpp"

#include <iostream>

using namespace cxsc;
using namespace std;

#define TOL 2e-10

interval C;

// Shows that the curvature is greater or equal to zero.
// The curvature is exp(-x^2/(Pi^2 - x^2))/(x^2 - Pi^2)^4*F, where F is
// the function for which we show positiveness. 
// Hence the curvature is greater than zero at x != {Pi,-Pi} and zero otherwise.
interval curvature(const interval& x){
  return (interval)4.0*sqr(Pi_interval)*((sqr(sqr(Pi_interval)) - (interval)3.0*sqr(sqr(x)))*cos(C - x) - x*sqr(sqr(Pi_interval)-sqr(x))*sin(C - x));
}

// The following functions account for the fact that if the k-th derivative of z1 has a sign,
// then, in order to evaluate the (k-1)-th derivative in a given interval, it is enough
// to compute the value at its endpoints. We test for the sign at intervals of width
// 0.0078125 around +/- Pi. We will use this fact whenever we bound the integrals of
// Theorem 4.1.


// Shows that the 1st derivative of z has a sign in a neighbourhood of +/- Pi.
// The 1st derivative is exp(-x^2/(Pi^2 - x^2))/(x^2 - Pi^2)^2*F, where F is
// the function for which we show a sign condition.
// Hence the 1st derivative has a sign near +/- Pi.
interval dz1(const interval& x){
  return (interval)-4.0*sqr(Pi_interval)*x;
}

// Shows that the 2nd derivative of z has a sign in a neighbourhood of +/- Pi.
// The 2nd derivative is exp(-x^2/(Pi^2 - x^2))/(x^2 - Pi^2)^4*F, where F is
// the function for which we show a sign condition.
// Hence the 2nd derivative has a sign near +/- Pi.
interval d2z1(const interval& x){
  return (interval)-4.0*sqr(Pi_interval)*(sqr(sqr(Pi_interval)) - (interval)3.0*sqr(sqr(x)));
}

// Shows that the 3rd derivative of z has a sign in a neighbourhood of +/- Pi.
// The 3rd derivative is exp(-x^2/(Pi^2 - x^2))/(x^2 - Pi^2)^6*F, where F is
// the function for which we show a sign condition.
// Hence the 3rd derivative has a sign near +/- Pi.
interval d3z1(const interval& x){
  return (interval)-8.0*sqr(Pi_interval)*x*((interval)3.0*power(Pi_interval,6) 
				    -(interval)10.0*power(Pi_interval,4)*power(x,2)
					  + (interval)3.0*power(Pi_interval,2)*power(x,4)
					  + (interval)6.0*power(x,6));
}

// Shows that the 4th derivative of z has a sign in a neighbourhood of +/- Pi.
// The 4th derivative is exp(-x^2/(Pi^2 - x^2))/(x^2 - Pi^2)^8*F, where F is
// the function for which we show a sign condition.
// Hence the 4th derivative has a sign near +/- Pi.
interval d4z1(const interval& x){
  return (interval)-8.0*sqr(Pi_interval)*((interval)3.0*power(Pi_interval,10) 
				       -  (interval)6.0*power(Pi_interval,8)*power(x,2)
				       - (interval)58.0*power(Pi_interval,6)*power(x,4)
				       +(interval)132.0*power(Pi_interval,4)*power(x,6)
				       - (interval)45.0*power(Pi_interval,2)*power(x,8)
				       - (interval)30.0*power(x,10));
}

// Shows that the 5th derivative of z has a sign in a neighbourhood of +/- Pi.
// The 5th derivative is exp(-x^2/(Pi^2 - x^2))/(x^2 - Pi^2)^10*F, where F is
// the function for which we show a sign condition.
// Hence the 5th derivative has a sign near +/- Pi.
interval d5z1(const interval& x){
  return (interval)-16.0*sqr(Pi_interval)*x*((interval)15.0*power(Pi_interval,12) 
				    - (interval)170.0*power(Pi_interval,10)*power(x,2)
				 	  + (interval)264.0*power(Pi_interval,8)*power(x,4)
					  + (interval)300.0*power(Pi_interval,6)*power(x,6)
					  - (interval)765.0*power(Pi_interval,4)*power(x,8)
					  + (interval)270.0*power(Pi_interval,2)*power(x,10)
					  +  (interval)90.0*power(x,12));
}


// Shows that the 6th derivative of z has a sign in a neighbourhood of +/- Pi.
// The 6th derivative is exp(-x^2/(Pi^2 - x^2))/(x^2 - Pi^2)^12*F, where F is
// the function for which we show a sign condition.
// Hence the 6th derivative has a sign near +/- Pi.
interval d6z1(const interval& x){
  return (interval)-16.0*sqr(Pi_interval)*((interval)15.0*power(Pi_interval,16) 
				    	  - (interval)270.0*power(Pi_interval,14)*power(x,2)
				 	  - (interval)1005.0*power(Pi_interval,12)*power(x,4)
					  + (interval)7102.0*power(Pi_interval,10)*power(x,6)
					  - (interval)9645.0*power(Pi_interval,8)*power(x,8)
					  - (interval)930.0*power(Pi_interval,6)*power(x,10)
					  + (interval)8505.0*power(Pi_interval,4)*power(x,12)
					  - (interval)3150.0*power(Pi_interval,2)*power(x,14)
					  -  (interval)630.0*power(x,16));
}



// Tries to get a positive sign for f(x). If it does not get it, it bisects
// x and calls recursively. The splitting is done up to a maximum width TOL.
// Returns true if successful, false otherwise.
bool ProvePositiveness(const interval& x, interval (*f)(const interval&)){
  interval fcurr = f(x);
  if (0 < Inf(fcurr))
    return true;
  else {
    if (diam(x) < TOL){
      return false;
    }
    else {
      interval left,right;
      left = interval(Inf(x),mid(x)); right = interval(mid(x),Sup(x));
      return (ProvePositiveness(left,f) & ProvePositiveness(right,f));
    }
  }
  return false;
}


// Tries to get a negative sign for f(x). If it does not get it, it bisects
// x and calls recursively. The splitting is done up to a maximum width TOL.
// Returns true if successful, false otherwise.
bool ProveNegativeness(const interval& x, interval (*f)(const interval&)){
  interval fcurr = f(x);
  if (0 > Sup(fcurr))
    return true;
  else {
    if (diam(x) < TOL){
      return false;
    }
    else {
      interval left,right;
      left = interval(Inf(x),mid(x)); right = interval(mid(x),Sup(x));
      return (ProveNegativeness(left,f) & ProveNegativeness(right,f));
    }
  }
  return false;
}

// Runs all the tests for positiveness.
bool run_tests(){
  interval I = -Pi_interval | Pi_interval;
  interval SingLeft = -Pi_interval | (-Pi_interval + (interval)0.0078125);
  interval SingRight = (Pi_interval - (interval)0.0078125) | Pi_interval;
  if (ProvePositiveness(I,curvature)){
    cout << "Curvature OK" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingLeft,dz1)){
    cout << "Z1 Monotone Increasing OK(Left)" << endl;   
  }
  else return false;
  if (ProveNegativeness(SingRight,dz1)){
    cout << "Z1 Monotone Decreasing OK(Right)" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingLeft,d2z1)){
    cout << "DZ1 Monotone Increasing OK(Left)" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingRight,d2z1)){
    cout << "DZ1 Monotone Increasing OK(Right)" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingLeft,d3z1)){
    cout << "D2Z1 Monotone Increasing OK(Left)" << endl;   
  }
  else return false;
  if (ProveNegativeness(SingRight,d3z1)){
    cout << "D2Z1 Monotone Decreasing OK(Right)" << endl;   
  } 
  else return false;
  if (ProvePositiveness(SingLeft,d4z1)){
    cout << "D3Z1 Monotone Increasing OK(Left)" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingRight,d4z1)){
    cout << "D3Z1 Monotone Increasing OK(Right)" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingLeft,d5z1)){
    cout << "D4Z1 Monotone Increasing OK(Left)" << endl;   
  }
  else return false;
  if (ProveNegativeness(SingRight,d5z1)){
    cout << "D4Z1 Monotone Decreasing OK(Right)" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingLeft,d6z1)){
    cout << "D5Z1 Monotone Increasing OK(Left)" << endl;   
  }
  else return false;
  if (ProvePositiveness(SingRight,d6z1)){
    cout << "D5Z1 Monotone Increasing OK(Right)" << endl;   
  }
  else return false;
}


int main(int argc, char* argv[]){
  cout << SetPrecision(15,12);
  // We perform the sign checks on all the necessary quantities
  "[0.15,0.15]" >> C;
  cout << "C = " << C << endl;
  if (run_tests()){
    cout << "All checks passed" << endl;
  }
  else {
    cout << "Checks failed" << endl;
  }
  "[0.45,0.45]" >> C;
  cout << "C = " << C << endl;
  if (run_tests()){
    cout << "All checks passed" << endl;
  }
  else {
    cout << "Checks failed" << endl;
  }
  return 0;
}


==> anc/SupplementaryMaterial/Lemma_42/Makefile <==
CXSC_INCLUDE=/home/javi/Work/Intervals/cxsc/include
CXSC_LIB=/home/javi/Work/Intervals/cxsc/lib

CPP=g++
CXXFLAGS = -I$(CXSC_INCLUDE) -I../taylor
CXXLINKFLAGS = -L$(CXSC_LIB) -Wl,-R$(CXSC_LIB) -lcxsc

Positiveness : Lemma_42.o
	g++ -O0 Lemma_42.o $(CXXLINKFLAGS) -o Lemma_42

clean :
	rm -rf *.o


==> anc/SupplementaryMaterial/README <==
PROGRAM FILES SUPPLEMENTING THE PAPER:
(I): Remarks on geometric properties of SQG sharp fronts and alpha-patches

BY: Angel Castro - Instituto de Ciencias Matematicas (ICMAT - UAM)
    Diego Cordoba - Instituto de Ciencias Matematicas (ICMAT - CSIC)
    Javier Gomez-Serrano - Princeton University
    Alberto Martin Zamora - Instituto de Ciencias Matematicas (ICMAT - CSIC)

REQUIREMENTS:
        - C++ Compiler (e.g.the GNU gcc)
        - INSTALLED Version of C-XSC (works with 2.5.3)

	C-XSC is available at
	 'www.math.uni-wuppertal.de/~xsc/'

CONTENTS:
	Lemma_42
	- Lemma_42.cpp        -- Main program to Lemma 4.2
	- Makefile            -- Makefile for Lemma 4.2
	Theorem_41
	- curves.cpp          -- Class for the definition of the curves
	- curves.h            -- Class for the definition of the curves
	- integrands.cpp      -- Class for the definition of the integrands
	- integrands.h        -- Class for the definition of the integrands
	- Makefile            -- Makefile for Theorem 4.1
	- methods.cpp         -- Class for the definition of the quadratures
	- methods.h           -- Class for the definition of the quadratures
	- Theorem_41.cpp      -- Main program to Theorem 4.1
	  input/output        -- Input/Output data
	taylor
	- itaylor.cpp         -- Slightly modified itaylor class
	- itaylor.hpp         -- Slightly modified itaylor class
	README                -- This file

ABOUT THE CLASS itaylor:
	We have added some special functions to the add-on class itaylor.
	The changes are highlighted in the new files.

COMPILATION: 
	Change the Makefile in order to have the correct instalation directory of C-XSC.
	Write 'make Theorem_41' or 'make Lemma_42' in the corresponding directories.
  

RUNNING:

	-- Lemma_42
	 - ./Lemma_42

	 - The output is to the screen.

	-- Theorem_41
	 - ./Theorem_41_Region_CValue NO (NI)
	   where Region is the name of the region: Zero, Small, Big or VeryBig,
	   CValue is the value of the parameter C: 15 (for 0.15) or 45 (for 0.45),
	   NO is the name of the output file
	   and NI is the name of the input file (optional).
	   For example, Theorem_41_Zero_45 runs the Zero region for the case C = 0.45.

	 - The input files are located in /Theorem_41/input and should have the format
	   [alpha_min,alpha_max], one per line.

	 - The output is to the screen and to three different files: 
	   NO_pos.out, NO_neg.out, NO.unk.out.
	   Each of them contains the validated intervals depending on the result
	   (positive, negative or unknown).



==> anc/SupplementaryMaterial/Theorem_41/Makefile <==
CXSC_INCLUDE=/usr/include/cxsc
CXSC_LIB=/usr/lib64/cxsc

CPP=g++
CXXFLAGS = -I$(CXSC_INCLUDE) -I../taylor
CXXLINKFLAGS = -L$(CXSC_LIB) -Wl,-R$(CXSC_LIB) -lcxsc

Theorem_41 : Theorem_41_zero_15.o Theorem_41_small_15.o Theorem_41_big_15.o Theorem_41_verybig_15.o  Theorem_41_zero_45.o Theorem_41_small_45.o Theorem_41_big_45.o Theorem_41_verybig_45.o itaylor.o curves.o integrands.o methods.o
	g++ -O0 Theorem_41_zero_15.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_Zero_15
	g++ -O0 Theorem_41_small_15.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_Small_15
	g++ -O0 Theorem_41_big_15.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_Big_15
	g++ -O0 Theorem_41_verybig_15.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_VeryBig_15
	g++ -O0 Theorem_41_zero_45.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_Zero_45
	g++ -O0 Theorem_41_small_45.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_Small_45
	g++ -O0 Theorem_41_big_45.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_Big_45
	g++ -O0 Theorem_41_verybig_45.o itaylor.o curves.o integrands.o methods.o  $(CXXLINKFLAGS) -o Theorem_41_VeryBig_45

Theorem_41_zero_15.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_ZERO -DC15 -o Theorem_41_zero_15.o
	
Theorem_41_small_15.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_SMALL -DC15 -o Theorem_41_small_15.o
	
Theorem_41_big_15.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_BIG -DC15 -o Theorem_41_big_15.o

Theorem_41_verybig_15.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_VERYBIG -DC15 -o Theorem_41_verybig_15.o

Theorem_41_zero_45.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_ZERO -DC45 -o Theorem_41_zero_45.o
	
Theorem_41_small_45.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_SMALL -DC45 -o Theorem_41_small_45.o
	
Theorem_41_big_45.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_BIG -DC45 -o Theorem_41_big_45.o

Theorem_41_verybig_45.o :
	g++ $(CXXFLAGS) -c -O0 Theorem_41.cpp -DCASE_VERYBIG -DC45 -o Theorem_41_verybig_45.o

itaylor.o :
	g++ $(CXXFLAGS) -c -O0 ../taylor/itaylor.cpp
	
methods.o :
	g++ $(CXXFLAGS) -c -O0 methods.cpp
	
curves.o :
	g++ $(CXXFLAGS) -c -O0 curves.cpp -o curves.o
		
integrands.o :
	g++ $(CXXFLAGS) -c -O0 integrands.cpp

clean :
	rm -rf *.o


==> anc/SupplementaryMaterial/Theorem_41/Theorem_41.cpp <==
// Proof of Theorem 4.1.

// The structure of the integration is abstract and uses pointers to functions,
// so that the addition of new functions is easy.

// We discarded the use of templates for readability purposes, at the cost of
// having (some) duplicated code.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.

// We validate a sign of a one dimensional integral in a one dimensional parameter
// space. The result of the integral accounts for the loss of convexity of a given
// initial condition of the alpha-patch equation. In our case, alpha is the one
// dimensional parameter, ranging from 0 to 2.

// We distinguish four regimes of alpha, alpha = 0, 0 < alpha < alpha_c,
// alpha_c < alpha < alpha_b and alpha > alpha_b,
// where alpha_c = 0.04 and alpha_b = 1.95.
// We will denote the regions by the names Zero, Small, Big or Very Big.

// The integral is split into singular and non-singular regions.
// The singular regions are calculated expanding both the numerator
// and the denominator in Taylor series to avoid fractions of the type 0/0.
// The non-singular ones are calculated using a Gauss-Legendre quadrature of
// order 2. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met, up to a maximum number of
// bisections. 

// We validate two initial conditions, corresponding to the parameters
// C = 0.15 and C = 0.45.

// The program is split in 3(x2) more files:

// curves.h/cpp contains information about the family of curves and its
// implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the class ParameterSet,
// which will enclose all the information we need to perform the calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// After compilation, 6 executables are generated.
// Usage: ./Theorem_41_Region_CValue NO (NI)
// Region = name of the region: Zero, Small, Big or VeryBig
// CValue = value of the parameter C: 15 or 45
// NO = name of the output file
// NI = name of the input file (optional)
// For example, the command Theorem_41_Zero_45 runs the Zero region for the case C = 0.45.
// See the folder /Theorem_41/input for the format of the input files.


#include "interval.hpp"
#include "itaylor.hpp"
#include "curves.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <queue>
#include <fstream>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;

// Number of subintervals in which we split if we reject a ParameterSet: alpha-direction
#define CUT_ALPHA 2


///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRALS TO BE COMPUTED
///////////////////////////////////////////////////////////

// Vortex Patch: p here is a dummy variable and is not used.
// Flag returns 1 if an error is encountered (division by zero).
interval compute_VP(const ParameterSet& p, int& flag){

  interval res(0.0);
  interval singLeft(0.0);
  interval singRight(0.0);
  
  interval x1 = Pi_interval;
  
  int rec_level = 0; 
  
  rec_level++;
  res = rec_integrate_1D(p,p.Left,p.Right,GaussLegendre2_1D,integrand_VP_fast,integrand_VP_slow,flag,x1,rec_level);
  assert(rec_level == 0);
  
  // Integration of x^{0} dx between [-Pi,Left]
  singLeft = singularity_VP(p,-Pi_interval,p.Left)*(p.Left+Pi_interval);
  // Integration of x^{0} dx between [Right,Pi]
  singRight = singularity_VP(p,Pi_interval,p.Right)*(Pi_interval-p.Right);

  singLeft = singLeft | -singLeft;
  singRight = singRight | -singRight;

  return res + singLeft + singRight;
}



// Kt (Big Region): Returns the derivative in time of the curvature
// at the point where it is equal to zero.
// Flag returns 1 if an error is encountered (division by zero).
interval compute_Kt(const ParameterSet& p, int& flag){

  interval res(0.0);
  interval singLeft(0.0);
  interval singRight(0.0);
  
  interval x1 = Pi_interval;
  
  int rec_level = 0; 
  
  rec_level++;
  res = rec_integrate_1D(p,p.Left,p.Right,GaussLegendre2_1D,integrand_I_fast,integrand_I_slow,flag,x1,rec_level);
  assert(rec_level == 0);
  
  // Integration of x^{1-\alpha} dx between [-Pi,Left]
  singLeft = singularity_I(p,-Pi_interval,p.Left)*pow(p.Left+Pi_interval,(interval)2.0-p.alpha)/((interval)2.0-p.alpha);
  // Integration of x^{1-\alpha} dx between [Right,Pi]
  singRight = singularity_I(p,Pi_interval,p.Right)*pow(Pi_interval-p.Right,(interval)2.0-p.alpha)/((interval)2.0-p.alpha);

  singLeft = singLeft | -singLeft;
  singRight = singRight | -singRight;

  return res + singLeft + singRight;
}

// Kt (Very Big Region): Returns the derivative in time of the curvature
// at the point where it is equal to zero.
// Flag returns 1 if an error is encountered (division by zero).
interval compute_Kt_VeryBig(const ParameterSet& p, int& flag){

  interval res(0.0);
  interval singLeft(0.0);
  interval singRight(0.0);
  
  interval x1 = Pi_interval;
  
  int rec_level = 0; 
  
  rec_level++;
  res = rec_integrate_1D(p,p.Left,p.Right,GaussLegendre2_1D,integrand_I_fast,integrand_I_slow,flag,x1,rec_level);
  assert(rec_level == 0);
  
  // Integration of x^{2-\alpha} dx between [-Pi,Left]
  singLeft = singularity_Itilde(p,-Pi_interval,p.Left)*pow(p.Left+Pi_interval,(interval)3.0-p.alpha)/((interval)3.0-p.alpha);
  // Integration of x^{2-\alpha} dx between [Right,Pi]
  singRight = singularity_Itilde(p,Pi_interval,p.Right)*pow(Pi_interval-p.Right,(interval)3.0-p.alpha)/((interval)3.0-p.alpha);

  singLeft = singLeft | -singLeft;
  singRight = singRight | -singRight;

  return res + singLeft + singRight;
}


// DKt (Small Region): Returns the mixed derivative in time and in alpha
// of the curvature at the point where it is equal to zero.
// Flag returns 1 if an error is encountered (division by zero).
interval compute_DKt(const ParameterSet& p, int& flag){

  interval res(0.0);
  interval singLeftNonLog(0.0);
  interval singRightNonLog(0.0);
  interval singLeftLog(0.0);
  interval singRightLog(0.0);
  
  interval x1 = Pi_interval;
  
  int rec_level = 0; 
  
  rec_level++;
  res = rec_integrate_1D(p,p.Left,p.Right,GaussLegendre2_1D,integrand_DI_fast,integrand_DI_slow,flag,x1,rec_level);
  assert(rec_level == 0);

  // We bound the integrand of the tails by:
  // C_1|x|^{1-\alpha} + C_2 |\log(C_3 x) |x|^{1-\alpha}

  // Computation of C_1 and integration
  singLeftNonLog = singularity_DI_Power(p,-Pi_interval,p.Left)*pow(p.Left+Pi_interval,(interval)2.0-p.alpha)/((interval)2.0-p.alpha);
  singRightNonLog = singularity_DI_Power(p,Pi_interval,p.Right)*pow(Pi_interval-p.Right,(interval)2.0-p.alpha)/((interval)2.0-p.alpha);

  singLeftNonLog = singLeftNonLog | -singLeftNonLog;
  singRightNonLog = singRightNonLog | -singRightNonLog;

  // Computation of C_2 and C_3
  // C_2 is stored in iv[1], C_3 is stored in iv[2].
  ivector iv_Left(2); iv_Left = singularity_DI_Log(p,-Pi_interval,p.Left);
  ivector iv_Right(2); iv_Right = singularity_DI_Log(p,Pi_interval,p.Right);

  singLeftLog = iv_Left[1]*pow(p.Left+Pi_interval,(interval)2.0-p.alpha)/sqr((interval)2.0-p.alpha)
	        *((interval)1.0 - ((interval)2.0 - p.alpha)*ln(iv_Left[2]*(p.Left+Pi_interval)));
  singRightLog = iv_Right[1]*pow(Pi_interval-p.Right,(interval)2.0-p.alpha)/sqr((interval)2.0-p.alpha)
	        *((interval)1.0 - ((interval)2.0 - p.alpha)*ln(iv_Right[2]*(Pi_interval-p.Right)));

  // In order to be able to integrate, C_3 * \varepsilon has to be smaller than 1 so that
  // the log has a constant sign throughout the integral. We check this.
  assert(Sup(iv_Left[2]*(p.Left+Pi_interval)) <= 1.0);
  assert(Sup(iv_Right[2]*(Pi_interval-p.Right)) <= 1.0);

  singLeftLog = singLeftLog | -singLeftLog;
  singRightLog = singRightLog | -singRightLog;

  return res + singLeftNonLog + singRightNonLog + singLeftLog + singRightLog; 
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE INTEGRALS TO BE COMPUTED
///////////////////////////////////////////////////////////


///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE SIZE OF THE PARAMETER CHECKS
///////////////////////////////////////////////////////////

// Checks that the dimensions of h2 and Kappa are big enough 
// (bigger or equal than MIN_SIZE_H2 and MIN_SIZE_KAPPA respectively)
bool big_enough_dimensions(const ParameterSet& PS){
  return ((diam(PS.alpha) >= MIN_SIZE_ALPHA));
}

///////////////////////////////////////////////////////////
// END DEFINITION OF THE SIZE OF THE PARAMETER CHECKS
///////////////////////////////////////////////////////////


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 2 && argc != 3) {
    cout << "Usage: " << endl;
    cout << argv[0] << " NO (NI) " << endl;
    cout << "NO = name of the output file" << endl;
    cout << "NI = name of the input file (optional)" << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen and to the file as soon as they are computed." << endl;
    cout << "Finally, plot the results with your favorite tool." << endl;
    exit(0);
  }
  
  // Building output files
  string outputName = string(argv[1]);
  string outputNamePos = outputName + "_pos.out";
  string outputNameNeg = outputName + "_neg.out";
  string outputNameUnk = outputName + "_unk.out";
  ofstream outputPos(outputNamePos.c_str());
  ofstream outputNeg(outputNameNeg.c_str());
  ofstream outputUnk(outputNameUnk.c_str());

  queue<ParameterSet> Q;
  
  ParameterSet PS_ini;
  // Neighbourhood of the singularity set to 1/128
  "[0.0078125,0.0078125]" >> PS_ini.Left;
  "[0.0078125,0.0078125]" >> PS_ini.Right;
  PS_ini.Left = -Pi_interval + PS_ini.Left;
  PS_ini.Right = Pi_interval - PS_ini.Right;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-6;


  // One of the two cases will be executed depending on the initial condition 
  #ifdef C45
    "[0.45,0.45]" >> PS_ini.C;
  #elif C15
    "[0.15,0.15]" >> PS_ini.C;
  #else
    #error Wrong value of C, constant not set by preprocessor
  #endif
  
  if (argc == 2){
    // If no input file is provided, we test with the interval [0.0,1.0].
    PS_ini.alpha = interval(0.0,1.0);
    Q.push(PS_ini);
  }
  else if (argc == 3){
    string inputName = string(argv[2]);
    ifstream inputStream(inputName.c_str());
    string alphaInterval;
    while (inputStream >> alphaInterval){
      alphaInterval >> PS_ini.alpha;
      Q.push(PS_ini);
    }
  }
  
  while (!Q.empty()){
    cerr << "New item. In queue: " << Q.size() << endl;
    int flag = 0;
    ParameterSet currPS = Q.front();
    cerr << "alpha = " << currPS.alpha << endl;
    Q.pop();
    interval result_cell;
    // One of the four cases will be executed depending on the range of alpha
    // in which we are
    #ifdef CASE_ZERO
      result_cell = compute_VP(currPS, flag);
    #elif CASE_BIG
      result_cell = compute_Kt(currPS, flag);
    #elif CASE_SMALL
      result_cell = compute_DKt(currPS, flag);
    #elif CASE_VERYBIG
      result_cell = compute_Kt_VeryBig(currPS, flag);
    #else
    #error Wrong values of CASE, constant not set by preprocessor
    #endif
    if ((flag&1) && (big_enough_dimensions(currPS))){ // critical
      cerr << "Critical case: division by zero encountered" << endl;
      vector<ParameterSet> vPS(CUT_ALPHA);
      bisect_ParameterSet(currPS,vPS,CUT_ALPHA);
      for (int i = 0; i < vPS.size(); i++){ 
        Q.push(vPS[i]);
      }
    }
    else { // Safe output, maybe too big enclosure
      cerr << "Safe" << endl;
      if (!in(0.0,result_cell)){ // found a sign
        if (Inf(result_cell) > 0){ // the whole interval is positive
          outputPos << Inf(currPS.alpha) << " " << Sup(currPS.alpha)
                    << " " << result_cell << " POSITIVE" << endl;
          cerr << Inf(currPS.alpha) << " " << Sup(currPS.alpha)
               << " " << result_cell << " POSITIVE" << endl;
        }
        else { // the whole interval is negative
          outputNeg << Inf(currPS.alpha) << " " << Sup(currPS.alpha)
                    << " " << result_cell << " NEGATIVE" << endl;
          cerr << Inf(currPS.alpha) << " " << Sup(currPS.alpha)
               << " " << result_cell << " NEGATIVE" << endl;
        }
      }
      else { // we bisect, enclosure too big
        cerr << "Bisection. Enclosure too big" << endl;
        cerr << Inf(currPS.alpha) << " " << Sup(currPS.alpha)
             << " " << result_cell << " UNKNOWN" << endl;

        if (big_enough_dimensions(currPS)){
          vector<ParameterSet> vPS(CUT_ALPHA);
          bisect_ParameterSet(currPS,vPS,CUT_ALPHA);
          for (int i = 0; i < vPS.size(); i++){ 
            Q.push(vPS[i]);
          }
        }
        else {
          // Output to extra file. Unknown sign.
          outputUnk << Inf(currPS.alpha) << " " << Sup(currPS.alpha)
                    << " " << result_cell << " UNKNOWN" << endl;
          cerr << Inf(currPS.alpha) << " " << Sup(currPS.alpha)
               << " " << result_cell << " UNKNOWN" << endl;

        }
      }
    }
  }
  return 0;
}



==> anc/SupplementaryMaterial/Theorem_41/curves.cpp <==
#include "curves.h"


// Bisects a parameterSet into 2 pieces, halving alpha
void bisect_ParameterSet(const ParameterSet& currPS, ParameterSet& PS1, 
                         ParameterSet& PS2){
  PS1 = currPS; PS2 = currPS;
  PS1.alpha = interval(Inf(currPS.alpha),mid(currPS.alpha));
  PS2.alpha = interval(mid(currPS.alpha),Sup(currPS.alpha));
}

// Bisects a parameterSet into dim1 pieces.
// Note that the previous function is a particular case of this one (2)
void bisect_ParameterSet(const ParameterSet& currPS, vector<ParameterSet>& vPS,
                         int dim1){
  for (int i = 0; i < dim1; i++){
      vPS[i] = currPS;
      vPS[i].alpha = (interval)(Inf(currPS.alpha))+(interval)(Sup(currPS.alpha)-Inf(currPS.alpha))*interval(i,i+1)/(interval)dim1;
  }                         
}


// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p){
  return (interval)2.0*exp((interval)1.0-((interval)1.0)/((interval)1.0 - sqr(x/Pi_interval))) - (interval)1.0;
}

itaylor z2(const itaylor& x, const ParameterSet& p){
  return sin(x-p.C);
}

// Parametrization of the curve: interval data type
interval z1(const interval& v, const ParameterSet& p){
  return (interval)2.0*exp((interval)1.0-((interval)1.0)/((interval)1.0 - sqr(v/Pi_interval))) - (interval)1.0;
}

interval z2(const interval& v, const ParameterSet &p){
  return sin(v-p.C);
}

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Interval data type
interval scalarproduct(interval x1, interval x2, interval y1, interval y2){
  return x1*y1 + x2*y2;
}

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Itaylor data type
itaylor scalarproduct(itaylor x1, itaylor x2, itaylor y1, itaylor y2){
  return x1*y1 + x2*y2;
}

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Mixed data type
itaylor scalarproduct(itaylor x1, itaylor x2, interval y1, interval y2){
  return x1*y1 + x2*y2;
}

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Mixed data type
itaylor scalarproduct(interval x1, interval x2, itaylor y1, itaylor y2){
  return x1*y1 + x2*y2;
}

// Computes the square of the norm of a vector x of two components:
// If x = (x1,x2), the result is sqr(x1) + sqr(x2)
// Interval data type
interval normsq(interval x1, interval x2){
  return sqr(x1) + sqr(x2);
}

// Computes the square of the norm of a vector x of two components:
// If x = (x1,x2), the result is sqr(x1) + sqr(x2)
// Itaylor data type
itaylor normsq(itaylor x1, itaylor x2){
  return sqr(x1) + sqr(x2);
}



==> anc/SupplementaryMaterial/Theorem_41/curves.h <==
#ifndef CURVES_H_INCLUDED
#define CURVES_H_INCLUDED

#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include <iostream>
#include <vector>


// Minimum size of alpha in the parameter mesh
#define MIN_SIZE_ALPHA (cxsc::real)5e-6

using namespace cxsc;
using namespace std;
using namespace taylor;

typedef struct {
  double abs_tol; // absolute tolerance criterion for the integration
  double rel_tol; // relative tolerance criterion for the integration
  interval alpha; // alpha exponent for the alpha patch equation
  interval Left;  // delimiter of the singularity region
  interval Right; // delimiter of the singularity region
                  // The singularity region is the interval [Left,Right]
  interval C;     // Parameter of the curve. Different initial conditions
} ParameterSet;


// Bisects a parameterSet into 2 pieces, halving alpha
void bisect_ParameterSet(const ParameterSet& currPS, ParameterSet& PS1, 
                         ParameterSet& PS2);
                         

// Bisects a parameterSet into dim1 pieces.                        
void bisect_ParameterSet(const ParameterSet& currPS, vector<ParameterSet>& vPS,
                         int dim1);

// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p);
itaylor z2(const itaylor& x, const ParameterSet& p);


// Parametrization of the curve: interval data type
interval z1(const interval& v, const ParameterSet& p);
interval z2(const interval& v, const ParameterSet& p);

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Interval data type
interval scalarproduct(interval x1, interval x2, interval y1, interval y2);

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Itaylor data type
itaylor scalarproduct(itaylor x1, itaylor x2, itaylor y1, itaylor y2);

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Mixed data type
itaylor scalarproduct(itaylor x1, itaylor x2, interval y1, interval y2);

// Computes the scalar product of two vectors x, y of two components each:
// If x = (x1,x2), y = (y1,y2), the result is x1*y1 + x2*y2
// Mixed data type
itaylor scalarproduct(interval x1, interval x2, itaylor y1, itaylor y2);

// Computes the square of the norm of a vector x of two components:
// If x = (x1,x2), the result is sqr(x1) + sqr(x2)
// Interval data type
interval normsq(interval x1, interval x2);

// Computes the square of the norm of a vector x of two components:
// If x = (x1,x2), the result is sqr(x1) + sqr(x2)
// Itaylor data type
itaylor normsq(itaylor x1, itaylor x2);

#endif


==> anc/SupplementaryMaterial/Theorem_41/input/input_big_16.in <==
[0.04000000,0.04020000]
[0.04020000,0.04040000]
[0.04040000,0.04060000]
[0.04060000,0.04080000]
[0.04080000,0.04100000]
[0.04100000,0.04120000]
[0.04120000,0.04140000]
[0.04140000,0.04160000]
[0.04160000,0.04180000]
[0.04180000,0.04200000]
[0.04200000,0.04220000]
[0.04220000,0.04240000]
[0.04240000,0.04260000]
[0.04260000,0.04280000]
[0.04280000,0.04300000]
[0.04300000,0.04320000]
[0.04320000,0.04340000]
[0.04340000,0.04360000]
[0.04360000,0.04380000]
[0.04380000,0.04400000]
[0.04400000,0.04420000]
[0.04420000,0.04440000]
[0.04440000,0.04460000]
[0.04460000,0.04480000]
[0.04480000,0.04500000]
[0.04500000,0.04520000]
[0.04520000,0.04540000]
[0.04540000,0.04560000]
[0.04560000,0.04580000]
[0.04580000,0.04600000]
[0.04600000,0.04620000]
[0.04620000,0.04640000]
[0.04640000,0.04660000]
[0.04660000,0.04680000]
[0.04680000,0.04700000]
[0.04700000,0.04720000]
[0.04720000,0.04740000]
[0.04740000,0.04760000]
[0.04760000,0.04780000]
[0.04780000,0.04800000]
[0.04800000,0.04820000]
[0.04820000,0.04840000]
[0.04840000,0.04860000]
[0.04860000,0.04880000]
[0.04880000,0.04900000]
[0.04900000,0.04920000]
[0.04920000,0.04940000]
[0.04940000,0.04960000]
[0.04960000,0.04980000]
[0.04980000,0.05000000]
[0.05000000,0.05020000]
[0.05020000,0.05040000]
[0.05040000,0.05060000]
[0.05060000,0.05080000]
[0.05080000,0.05100000]
[0.05100000,0.05120000]
[0.05120000,0.05140000]
[0.05140000,0.05160000]
[0.05160000,0.05180000]
[0.05180000,0.05200000]
[0.05200000,0.05220000]
[0.05220000,0.05240000]
[0.05240000,0.05260000]
[0.05260000,0.05280000]
[0.05280000,0.05300000]
[0.05300000,0.05320000]
[0.05320000,0.05340000]
[0.05340000,0.05360000]
[0.05360000,0.05380000]
[0.05380000,0.05400000]
[0.05400000,0.05420000]
[0.05420000,0.05440000]
[0.05440000,0.05460000]
[0.05460000,0.05480000]
[0.05480000,0.05500000]
[0.05500000,0.05520000]
[0.05520000,0.05540000]
[0.05540000,0.05560000]
[0.05560000,0.05580000]
[0.05580000,0.05600000]
[0.05600000,0.05620000]
[0.05620000,0.05640000]
[0.05640000,0.05660000]
[0.05660000,0.05680000]
[0.05680000,0.05700000]
[0.05700000,0.05720000]
[0.05720000,0.05740000]
[0.05740000,0.05760000]
[0.05760000,0.05780000]
[0.05780000,0.05800000]
[0.05800000,0.05820000]
[0.05820000,0.05840000]
[0.05840000,0.05860000]
[0.05860000,0.05880000]
[0.05880000,0.05900000]
[0.05900000,0.05920000]
[0.05920000,0.05940000]
[0.05940000,0.05960000]
[0.05960000,0.05980000]
[0.05980000,0.06000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_big_26.in <==
[0.06000000,0.06020000]
[0.06020000,0.06040000]
[0.06040000,0.06060000]
[0.06060000,0.06080000]
[0.06080000,0.06100000]
[0.06100000,0.06120000]
[0.06120000,0.06140000]
[0.06140000,0.06160000]
[0.06160000,0.06180000]
[0.06180000,0.06200000]
[0.06200000,0.06220000]
[0.06220000,0.06240000]
[0.06240000,0.06260000]
[0.06260000,0.06280000]
[0.06280000,0.06300000]
[0.06300000,0.06320000]
[0.06320000,0.06340000]
[0.06340000,0.06360000]
[0.06360000,0.06380000]
[0.06380000,0.06400000]
[0.06400000,0.06420000]
[0.06420000,0.06440000]
[0.06440000,0.06460000]
[0.06460000,0.06480000]
[0.06480000,0.06500000]
[0.06500000,0.06520000]
[0.06520000,0.06540000]
[0.06540000,0.06560000]
[0.06560000,0.06580000]
[0.06580000,0.06600000]
[0.06600000,0.06620000]
[0.06620000,0.06640000]
[0.06640000,0.06660000]
[0.06660000,0.06680000]
[0.06680000,0.06700000]
[0.06700000,0.06720000]
[0.06720000,0.06740000]
[0.06740000,0.06760000]
[0.06760000,0.06780000]
[0.06780000,0.06800000]
[0.06800000,0.06820000]
[0.06820000,0.06840000]
[0.06840000,0.06860000]
[0.06860000,0.06880000]
[0.06880000,0.06900000]
[0.06900000,0.06920000]
[0.06920000,0.06940000]
[0.06940000,0.06960000]
[0.06960000,0.06980000]
[0.06980000,0.07000000]
[0.07000000,0.07020000]
[0.07020000,0.07040000]
[0.07040000,0.07060000]
[0.07060000,0.07080000]
[0.07080000,0.07100000]
[0.07100000,0.07120000]
[0.07120000,0.07140000]
[0.07140000,0.07160000]
[0.07160000,0.07180000]
[0.07180000,0.07200000]
[0.07200000,0.07220000]
[0.07220000,0.07240000]
[0.07240000,0.07260000]
[0.07260000,0.07280000]
[0.07280000,0.07300000]
[0.07300000,0.07320000]
[0.07320000,0.07340000]
[0.07340000,0.07360000]
[0.07360000,0.07380000]
[0.07380000,0.07400000]
[0.07400000,0.07420000]
[0.07420000,0.07440000]
[0.07440000,0.07460000]
[0.07460000,0.07480000]
[0.07480000,0.07500000]
[0.07500000,0.07520000]
[0.07520000,0.07540000]
[0.07540000,0.07560000]
[0.07560000,0.07580000]
[0.07580000,0.07600000]
[0.07600000,0.07620000]
[0.07620000,0.07640000]
[0.07640000,0.07660000]
[0.07660000,0.07680000]
[0.07680000,0.07700000]
[0.07700000,0.07720000]
[0.07720000,0.07740000]
[0.07740000,0.07760000]
[0.07760000,0.07780000]
[0.07780000,0.07800000]
[0.07800000,0.07820000]
[0.07820000,0.07840000]
[0.07840000,0.07860000]
[0.07860000,0.07880000]
[0.07880000,0.07900000]
[0.07900000,0.07920000]
[0.07920000,0.07940000]
[0.07940000,0.07960000]
[0.07960000,0.07980000]
[0.07980000,0.08000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_big_36_15.in <==
[0.09000000,0.09020000]
[0.09020000,0.09040000]
[0.09040000,0.09060000]
[0.09060000,0.09080000]
[0.09080000,0.09100000]
[0.09100000,0.09120000]
[0.09120000,0.09140000]
[0.09140000,0.09160000]
[0.09160000,0.09180000]
[0.09180000,0.09200000]
[0.09200000,0.09220000]
[0.09220000,0.09240000]
[0.09240000,0.09260000]
[0.09260000,0.09280000]
[0.09280000,0.09300000]
[0.09300000,0.09320000]
[0.09320000,0.09340000]
[0.09340000,0.09360000]
[0.09360000,0.09380000]
[0.09380000,0.09400000]
[0.09400000,0.09420000]
[0.09420000,0.09440000]
[0.09440000,0.09460000]
[0.09460000,0.09480000]
[0.09480000,0.09500000]
[0.09500000,0.09520000]
[0.09520000,0.09540000]
[0.09540000,0.09560000]
[0.09560000,0.09580000]
[0.09580000,0.09600000]
[0.09600000,0.09620000]
[0.09620000,0.09640000]
[0.09640000,0.09660000]
[0.09660000,0.09680000]
[0.09680000,0.09700000]
[0.09700000,0.09720000]
[0.09720000,0.09740000]
[0.09740000,0.09760000]
[0.09760000,0.09780000]
[0.09780000,0.09800000]
[0.09800000,0.09820000]
[0.09820000,0.09840000]
[0.09840000,0.09860000]
[0.09860000,0.09880000]
[0.09880000,0.09900000]
[0.09900000,0.09920000]
[0.09920000,0.09940000]
[0.09940000,0.09960000]
[0.09960000,0.09980000]
[0.09980000,0.10000000]
[0.10000000,0.10020000]
[0.10020000,0.10040000]
[0.10040000,0.10060000]
[0.10060000,0.10080000]
[0.10080000,0.10100000]
[0.10100000,0.10120000]
[0.10120000,0.10140000]
[0.10140000,0.10160000]
[0.10160000,0.10180000]
[0.10180000,0.10200000]
[0.10200000,0.10220000]
[0.10220000,0.10240000]
[0.10240000,0.10260000]
[0.10260000,0.10280000]
[0.10280000,0.10300000]
[0.10300000,0.10320000]
[0.10320000,0.10340000]
[0.10340000,0.10360000]
[0.10360000,0.10380000]
[0.10380000,0.10400000]
[0.10400000,0.10420000]
[0.10420000,0.10440000]
[0.10440000,0.10460000]
[0.10460000,0.10480000]
[0.10480000,0.10500000]
[0.10500000,0.10520000]
[0.10520000,0.10540000]
[0.10540000,0.10560000]
[0.10560000,0.10580000]
[0.10580000,0.10600000]
[0.10600000,0.10620000]
[0.10620000,0.10640000]
[0.10640000,0.10660000]
[0.10660000,0.10680000]
[0.10680000,0.10700000]
[0.10700000,0.10720000]
[0.10720000,0.10740000]
[0.10740000,0.10760000]
[0.10760000,0.10780000]
[0.10780000,0.10800000]
[0.10800000,0.10820000]
[0.10820000,0.10840000]
[0.10840000,0.10860000]
[0.10860000,0.10880000]
[0.10880000,0.10900000]
[0.10900000,0.10920000]
[0.10920000,0.10940000]
[0.10940000,0.10960000]
[0.10960000,0.10980000]
[0.10980000,0.11000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_big_36_45.in <==
[0.08000000,0.08020000]
[0.08020000,0.08040000]
[0.08040000,0.08060000]
[0.08060000,0.08080000]
[0.08080000,0.08100000]
[0.08100000,0.08120000]
[0.08120000,0.08140000]
[0.08140000,0.08160000]
[0.08160000,0.08180000]
[0.08180000,0.08200000]
[0.08200000,0.08220000]
[0.08220000,0.08240000]
[0.08240000,0.08260000]
[0.08260000,0.08280000]
[0.08280000,0.08300000]
[0.08300000,0.08320000]
[0.08320000,0.08340000]
[0.08340000,0.08360000]
[0.08360000,0.08380000]
[0.08380000,0.08400000]
[0.08400000,0.08420000]
[0.08420000,0.08440000]
[0.08440000,0.08460000]
[0.08460000,0.08480000]
[0.08480000,0.08500000]
[0.08500000,0.08520000]
[0.08520000,0.08540000]
[0.08540000,0.08560000]
[0.08560000,0.08580000]
[0.08580000,0.08600000]
[0.08600000,0.08620000]
[0.08620000,0.08640000]
[0.08640000,0.08660000]
[0.08660000,0.08680000]
[0.08680000,0.08700000]
[0.08700000,0.08720000]
[0.08720000,0.08740000]
[0.08740000,0.08760000]
[0.08760000,0.08780000]
[0.08780000,0.08800000]
[0.08800000,0.08820000]
[0.08820000,0.08840000]
[0.08840000,0.08860000]
[0.08860000,0.08880000]
[0.08880000,0.08900000]
[0.08900000,0.08920000]
[0.08920000,0.08940000]
[0.08940000,0.08960000]
[0.08960000,0.08980000]
[0.08980000,0.09000000]
[0.10000000,0.10020000]
[0.10020000,0.10040000]
[0.10040000,0.10060000]
[0.10060000,0.10080000]
[0.10080000,0.10100000]
[0.10100000,0.10120000]
[0.10120000,0.10140000]
[0.10140000,0.10160000]
[0.10160000,0.10180000]
[0.10180000,0.10200000]
[0.10200000,0.10220000]
[0.10220000,0.10240000]
[0.10240000,0.10260000]
[0.10260000,0.10280000]
[0.10280000,0.10300000]
[0.10300000,0.10320000]
[0.10320000,0.10340000]
[0.10340000,0.10360000]
[0.10360000,0.10380000]
[0.10380000,0.10400000]
[0.10400000,0.10420000]
[0.10420000,0.10440000]
[0.10440000,0.10460000]
[0.10460000,0.10480000]
[0.10480000,0.10500000]
[0.10500000,0.10520000]
[0.10520000,0.10540000]
[0.10540000,0.10560000]
[0.10560000,0.10580000]
[0.10580000,0.10600000]
[0.10600000,0.10620000]
[0.10620000,0.10640000]
[0.10640000,0.10660000]
[0.10660000,0.10680000]
[0.10680000,0.10700000]
[0.10700000,0.10720000]
[0.10720000,0.10740000]
[0.10740000,0.10760000]
[0.10760000,0.10780000]
[0.10780000,0.10800000]
[0.10800000,0.10820000]
[0.10820000,0.10840000]
[0.10840000,0.10860000]
[0.10860000,0.10880000]
[0.10880000,0.10900000]
[0.10900000,0.10920000]
[0.10920000,0.10940000]
[0.10940000,0.10960000]
[0.10960000,0.10980000]
[0.10980000,0.11000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_big_46.in <==
[0.11000000,0.11040000]
[0.11040000,0.11080000]
[0.11080000,0.11120000]
[0.11120000,0.11160000]
[0.11160000,0.11200000]
[0.11200000,0.11240000]
[0.11240000,0.11280000]
[0.11280000,0.11320000]
[0.11320000,0.11360000]
[0.11360000,0.11400000]
[0.11400000,0.11440000]
[0.11440000,0.11480000]
[0.11480000,0.11520000]
[0.11520000,0.11560000]
[0.11560000,0.11600000]
[0.11600000,0.11640000]
[0.11640000,0.11680000]
[0.11680000,0.11720000]
[0.11720000,0.11760000]
[0.11760000,0.11800000]
[0.11800000,0.11840000]
[0.11840000,0.11880000]
[0.11880000,0.11920000]
[0.11920000,0.11960000]
[0.11960000,0.12000000]
[0.12000000,0.12040000]
[0.12040000,0.12080000]
[0.12080000,0.12120000]
[0.12120000,0.12160000]
[0.12160000,0.12200000]
[0.12200000,0.12240000]
[0.12240000,0.12280000]
[0.12280000,0.12320000]
[0.12320000,0.12360000]
[0.12360000,0.12400000]
[0.12400000,0.12440000]
[0.12440000,0.12480000]
[0.12480000,0.12520000]
[0.12520000,0.12560000]
[0.12560000,0.12600000]
[0.12600000,0.12640000]
[0.12640000,0.12680000]
[0.12680000,0.12720000]
[0.12720000,0.12760000]
[0.12760000,0.12800000]
[0.12800000,0.12840000]
[0.12840000,0.12880000]
[0.12880000,0.12920000]
[0.12920000,0.12960000]
[0.12960000,0.13000000]
[0.13000000,0.13040000]
[0.13040000,0.13080000]
[0.13080000,0.13120000]
[0.13120000,0.13160000]
[0.13160000,0.13200000]
[0.13200000,0.13240000]
[0.13240000,0.13280000]
[0.13280000,0.13320000]
[0.13320000,0.13360000]
[0.13360000,0.13400000]
[0.13400000,0.13440000]
[0.13440000,0.13480000]
[0.13480000,0.13520000]
[0.13520000,0.13560000]
[0.13560000,0.13600000]
[0.13600000,0.13640000]
[0.13640000,0.13680000]
[0.13680000,0.13720000]
[0.13720000,0.13760000]
[0.13760000,0.13800000]
[0.13800000,0.13840000]
[0.13840000,0.13880000]
[0.13880000,0.13920000]
[0.13920000,0.13960000]
[0.13960000,0.14000000]
[0.14000000,0.14040000]
[0.14040000,0.14080000]
[0.14080000,0.14120000]
[0.14120000,0.14160000]
[0.14160000,0.14200000]
[0.14200000,0.14240000]
[0.14240000,0.14280000]
[0.14280000,0.14320000]
[0.14320000,0.14360000]
[0.14360000,0.14400000]
[0.14400000,0.14440000]
[0.14440000,0.14480000]
[0.14480000,0.14520000]
[0.14520000,0.14560000]
[0.14560000,0.14600000]
[0.14600000,0.14640000]
[0.14640000,0.14680000]
[0.14680000,0.14720000]
[0.14720000,0.14760000]
[0.14760000,0.14800000]
[0.14800000,0.14840000]
[0.14840000,0.14880000]
[0.14880000,0.14920000]
[0.14920000,0.14960000]
[0.14960000,0.15000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_big_56.in <==
[0.15000000,0.15100000]
[0.15100000,0.15200000]
[0.15200000,0.15300000]
[0.15300000,0.15400000]
[0.15400000,0.15500000]
[0.15500000,0.15600000]
[0.15600000,0.15700000]
[0.15700000,0.15800000]
[0.15800000,0.15900000]
[0.15900000,0.16000000]
[0.16000000,0.16100000]
[0.16100000,0.16200000]
[0.16200000,0.16300000]
[0.16300000,0.16400000]
[0.16400000,0.16500000]
[0.16500000,0.16600000]
[0.16600000,0.16700000]
[0.16700000,0.16800000]
[0.16800000,0.16900000]
[0.16900000,0.17000000]
[0.17000000,0.17100000]
[0.17100000,0.17200000]
[0.17200000,0.17300000]
[0.17300000,0.17400000]
[0.17400000,0.17500000]
[0.17500000,0.17600000]
[0.17600000,0.17700000]
[0.17700000,0.17800000]
[0.17800000,0.17900000]
[0.17900000,0.18000000]
[0.18000000,0.18100000]
[0.18100000,0.18200000]
[0.18200000,0.18300000]
[0.18300000,0.18400000]
[0.18400000,0.18500000]
[0.18500000,0.18600000]
[0.18600000,0.18700000]
[0.18700000,0.18800000]
[0.18800000,0.18900000]
[0.18900000,0.19000000]
[0.19000000,0.19100000]
[0.19100000,0.19200000]
[0.19200000,0.19300000]
[0.19300000,0.19400000]
[0.19400000,0.19500000]
[0.19500000,0.19600000]
[0.19600000,0.19700000]
[0.19700000,0.19800000]
[0.19800000,0.19900000]
[0.19900000,0.20000000]
[0.20000000,0.20100000]
[0.20100000,0.20200000]
[0.20200000,0.20300000]
[0.20300000,0.20400000]
[0.20400000,0.20500000]
[0.20500000,0.20600000]
[0.20600000,0.20700000]
[0.20700000,0.20800000]
[0.20800000,0.20900000]
[0.20900000,0.21000000]
[0.21000000,0.21100000]
[0.21100000,0.21200000]
[0.21200000,0.21300000]
[0.21300000,0.21400000]
[0.21400000,0.21500000]
[0.21500000,0.21600000]
[0.21600000,0.21700000]
[0.21700000,0.21800000]
[0.21800000,0.21900000]
[0.21900000,0.22000000]
[0.22000000,0.22100000]
[0.22100000,0.22200000]
[0.22200000,0.22300000]
[0.22300000,0.22400000]
[0.22400000,0.22500000]
[0.22500000,0.22600000]
[0.22600000,0.22700000]
[0.22700000,0.22800000]
[0.22800000,0.22900000]
[0.22900000,0.23000000]
[0.23000000,0.23100000]
[0.23100000,0.23200000]
[0.23200000,0.23300000]
[0.23300000,0.23400000]
[0.23400000,0.23500000]
[0.23500000,0.23600000]
[0.23600000,0.23700000]
[0.23700000,0.23800000]
[0.23800000,0.23900000]
[0.23900000,0.24000000]
[0.24000000,0.24100000]
[0.24100000,0.24200000]
[0.24200000,0.24300000]
[0.24300000,0.24400000]
[0.24400000,0.24500000]
[0.24500000,0.24600000]
[0.24600000,0.24700000]
[0.24700000,0.24800000]
[0.24800000,0.24900000]
[0.24900000,0.25000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_big_66.in <==
[0.25000000,0.25750000]
[0.25750000,0.26500000]
[0.26500000,0.27250000]
[0.27250000,0.28000000]
[0.28000000,0.28750000]
[0.28750000,0.29500000]
[0.29500000,0.30250000]
[0.30250000,0.31000000]
[0.31000000,0.31750000]
[0.31750000,0.32500000]
[0.32500000,0.33250000]
[0.33250000,0.34000000]
[0.34000000,0.34750000]
[0.34750000,0.35500000]
[0.35500000,0.36250000]
[0.36250000,0.37000000]
[0.37000000,0.37750000]
[0.37750000,0.38500000]
[0.38500000,0.39250000]
[0.39250000,0.40000000]
[0.40000000,0.40750000]
[0.40750000,0.41500000]
[0.41500000,0.42250000]
[0.42250000,0.43000000]
[0.43000000,0.43750000]
[0.43750000,0.44500000]
[0.44500000,0.45250000]
[0.45250000,0.46000000]
[0.46000000,0.46750000]
[0.46750000,0.47500000]
[0.47500000,0.48250000]
[0.48250000,0.49000000]
[0.49000000,0.49750000]
[0.49750000,0.50500000]
[0.50500000,0.51250000]
[0.51250000,0.52000000]
[0.52000000,0.52750000]
[0.52750000,0.53500000]
[0.53500000,0.54250000]
[0.54250000,0.55000000]
[0.55000000,0.55750000]
[0.55750000,0.56500000]
[0.56500000,0.57250000]
[0.57250000,0.58000000]
[0.58000000,0.58750000]
[0.58750000,0.59500000]
[0.59500000,0.60250000]
[0.60250000,0.61000000]
[0.61000000,0.61750000]
[0.61750000,0.62500000]
[0.62500000,0.63250000]
[0.63250000,0.64000000]
[0.64000000,0.64750000]
[0.64750000,0.65500000]
[0.65500000,0.66250000]
[0.66250000,0.67000000]
[0.67000000,0.67750000]
[0.67750000,0.68500000]
[0.68500000,0.69250000]
[0.69250000,0.70000000]
[0.70000000,0.70750000]
[0.70750000,0.71500000]
[0.71500000,0.72250000]
[0.72250000,0.73000000]
[0.73000000,0.73750000]
[0.73750000,0.74500000]
[0.74500000,0.75250000]
[0.75250000,0.76000000]
[0.76000000,0.76750000]
[0.76750000,0.77500000]
[0.77500000,0.78250000]
[0.78250000,0.79000000]
[0.79000000,0.79750000]
[0.79750000,0.80500000]
[0.80500000,0.81250000]
[0.81250000,0.82000000]
[0.82000000,0.82750000]
[0.82750000,0.83500000]
[0.83500000,0.84250000]
[0.84250000,0.85000000]
[0.85000000,0.85750000]
[0.85750000,0.86500000]
[0.86500000,0.87250000]
[0.87250000,0.88000000]
[0.88000000,0.88750000]
[0.88750000,0.89500000]
[0.89500000,0.90250000]
[0.90250000,0.91000000]
[0.91000000,0.91750000]
[0.91750000,0.92500000]
[0.92500000,0.93250000]
[0.93250000,0.94000000]
[0.94000000,0.94750000]
[0.94750000,0.95500000]
[0.95500000,0.96250000]
[0.96250000,0.97000000]
[0.97000000,0.97750000]
[0.97750000,0.98500000]
[0.98500000,0.99250000]
[0.99250000,1.00000000]
[1.00000000,1.10000000]
[1.10000000,1.20000000]
[1.20000000,1.30000000]
[1.30000000,1.40000000]
[1.40000000,1.50000000]
[1.50000000,1.60000000]
[1.60000000,1.70000000]
[1.70000000,1.80000000]
[1.80000000,1.90000000]
[1.90000000,1.95000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_small_12.in <==
[0.00000000,0.00020000]
[0.00020000,0.00040000]
[0.00040000,0.00060000]
[0.00060000,0.00080000]
[0.00080000,0.00100000]
[0.00100000,0.00120000]
[0.00120000,0.00140000]
[0.00140000,0.00160000]
[0.00160000,0.00180000]
[0.00180000,0.00200000]
[0.00200000,0.00220000]
[0.00220000,0.00240000]
[0.00240000,0.00260000]
[0.00260000,0.00280000]
[0.00280000,0.00300000]
[0.00300000,0.00320000]
[0.00320000,0.00340000]
[0.00340000,0.00360000]
[0.00360000,0.00380000]
[0.00380000,0.00400000]
[0.00400000,0.00420000]
[0.00420000,0.00440000]
[0.00440000,0.00460000]
[0.00460000,0.00480000]
[0.00480000,0.00500000]
[0.00500000,0.00520000]
[0.00520000,0.00540000]
[0.00540000,0.00560000]
[0.00560000,0.00580000]
[0.00580000,0.00600000]
[0.00600000,0.00620000]
[0.00620000,0.00640000]
[0.00640000,0.00660000]
[0.00660000,0.00680000]
[0.00680000,0.00700000]
[0.00700000,0.00720000]
[0.00720000,0.00740000]
[0.00740000,0.00760000]
[0.00760000,0.00780000]
[0.00780000,0.00800000]
[0.00800000,0.00820000]
[0.00820000,0.00840000]
[0.00840000,0.00860000]
[0.00860000,0.00880000]
[0.00880000,0.00900000]
[0.00900000,0.00920000]
[0.00920000,0.00940000]
[0.00940000,0.00960000]
[0.00960000,0.00980000]
[0.00980000,0.01000000]
[0.01000000,0.01020000]
[0.01020000,0.01040000]
[0.01040000,0.01060000]
[0.01060000,0.01080000]
[0.01080000,0.01100000]
[0.01100000,0.01120000]
[0.01120000,0.01140000]
[0.01140000,0.01160000]
[0.01160000,0.01180000]
[0.01180000,0.01200000]
[0.01200000,0.01220000]
[0.01220000,0.01240000]
[0.01240000,0.01260000]
[0.01260000,0.01280000]
[0.01280000,0.01300000]
[0.01300000,0.01320000]
[0.01320000,0.01340000]
[0.01340000,0.01360000]
[0.01360000,0.01380000]
[0.01380000,0.01400000]
[0.01400000,0.01420000]
[0.01420000,0.01440000]
[0.01440000,0.01460000]
[0.01460000,0.01480000]
[0.01480000,0.01500000]
[0.01500000,0.01520000]
[0.01520000,0.01540000]
[0.01540000,0.01560000]
[0.01560000,0.01580000]
[0.01580000,0.01600000]
[0.01600000,0.01620000]
[0.01620000,0.01640000]
[0.01640000,0.01660000]
[0.01660000,0.01680000]
[0.01680000,0.01700000]
[0.01700000,0.01720000]
[0.01720000,0.01740000]
[0.01740000,0.01760000]
[0.01760000,0.01780000]
[0.01780000,0.01800000]
[0.01800000,0.01820000]
[0.01820000,0.01840000]
[0.01840000,0.01860000]
[0.01860000,0.01880000]
[0.01880000,0.01900000]
[0.01900000,0.01920000]
[0.01920000,0.01940000]
[0.01940000,0.01960000]
[0.01960000,0.01980000]
[0.01980000,0.02000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_small_22.in <==
[0.02000000,0.02020000]
[0.02020000,0.02040000]
[0.02040000,0.02060000]
[0.02060000,0.02080000]
[0.02080000,0.02100000]
[0.02100000,0.02120000]
[0.02120000,0.02140000]
[0.02140000,0.02160000]
[0.02160000,0.02180000]
[0.02180000,0.02200000]
[0.02200000,0.02220000]
[0.02220000,0.02240000]
[0.02240000,0.02260000]
[0.02260000,0.02280000]
[0.02280000,0.02300000]
[0.02300000,0.02320000]
[0.02320000,0.02340000]
[0.02340000,0.02360000]
[0.02360000,0.02380000]
[0.02380000,0.02400000]
[0.02400000,0.02420000]
[0.02420000,0.02440000]
[0.02440000,0.02460000]
[0.02460000,0.02480000]
[0.02480000,0.02500000]
[0.02500000,0.02520000]
[0.02520000,0.02540000]
[0.02540000,0.02560000]
[0.02560000,0.02580000]
[0.02580000,0.02600000]
[0.02600000,0.02620000]
[0.02620000,0.02640000]
[0.02640000,0.02660000]
[0.02660000,0.02680000]
[0.02680000,0.02700000]
[0.02700000,0.02720000]
[0.02720000,0.02740000]
[0.02740000,0.02760000]
[0.02760000,0.02780000]
[0.02780000,0.02800000]
[0.02800000,0.02820000]
[0.02820000,0.02840000]
[0.02840000,0.02860000]
[0.02860000,0.02880000]
[0.02880000,0.02900000]
[0.02900000,0.02920000]
[0.02920000,0.02940000]
[0.02940000,0.02960000]
[0.02960000,0.02980000]
[0.02980000,0.03000000]
[0.03000000,0.03020000]
[0.03020000,0.03040000]
[0.03040000,0.03060000]
[0.03060000,0.03080000]
[0.03080000,0.03100000]
[0.03100000,0.03120000]
[0.03120000,0.03140000]
[0.03140000,0.03160000]
[0.03160000,0.03180000]
[0.03180000,0.03200000]
[0.03200000,0.03220000]
[0.03220000,0.03240000]
[0.03240000,0.03260000]
[0.03260000,0.03280000]
[0.03280000,0.03300000]
[0.03300000,0.03320000]
[0.03320000,0.03340000]
[0.03340000,0.03360000]
[0.03360000,0.03380000]
[0.03380000,0.03400000]
[0.03400000,0.03420000]
[0.03420000,0.03440000]
[0.03440000,0.03460000]
[0.03460000,0.03480000]
[0.03480000,0.03500000]
[0.03500000,0.03520000]
[0.03520000,0.03540000]
[0.03540000,0.03560000]
[0.03560000,0.03580000]
[0.03580000,0.03600000]
[0.03600000,0.03620000]
[0.03620000,0.03640000]
[0.03640000,0.03660000]
[0.03660000,0.03680000]
[0.03680000,0.03700000]
[0.03700000,0.03720000]
[0.03720000,0.03740000]
[0.03740000,0.03760000]
[0.03760000,0.03780000]
[0.03780000,0.03800000]
[0.03800000,0.03820000]
[0.03820000,0.03840000]
[0.03840000,0.03860000]
[0.03860000,0.03880000]
[0.03880000,0.03900000]
[0.03900000,0.03920000]
[0.03920000,0.03940000]
[0.03940000,0.03960000]
[0.03960000,0.03980000]
[0.03980000,0.04000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_verybig_11.in <==
[1.95000000,2.00000000]


==> anc/SupplementaryMaterial/Theorem_41/input/input_zero_11.in <==
[0.00000000,0.00000000]


==> anc/SupplementaryMaterial/Theorem_41/integrands.cpp <==
#include "integrands.h"


// In all the functions:
// x is the region in which we are integrating.
// p contains the interval of alpha we are trying to validate (except for the
// case of the vortex patch, which is a dummy variable).
// flag is an integer set to 1 if division by zero is encountered.
// x1 is the point at which we are calculating the evolution of the curvature
// (equal to \pm \pi).




// Computation of I

// Integrand of I: itaylor data type
itaylor integrand_I_slow(const interval& x, const ParameterSet& p, int order, int& flag, const interval& x1){
  itaylor x_it = itaylor(order+3,x);
  itaylor Z1b = z1(x_it,p);
  itaylor Z2b = z2(x_it,p);
  itaylor DZ1b = diff(Z1b, 1);
  itaylor DZ2b = diff(Z2b, 1);
  itaylor D2Z1b = diff(Z1b, 2);
  itaylor D2Z2b = diff(Z2b, 2);
  itaylor D3Z1b = diff(Z1b, 3);
  itaylor D3Z2b = diff(Z2b, 3);
  
  Z1b = trunc(Z1b,order);
  Z2b = trunc(Z2b,order);
  DZ1b = trunc(DZ1b,order);
  DZ2b = trunc(DZ2b,order);
  D2Z1b = trunc(D2Z1b,order);
  D2Z2b = trunc(D2Z2b,order);
  x_it = trunc(x_it,order);
  
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);


  itaylor den1 = normsq(Z1a-Z1b,Z2a-Z2b);
  
  if (0 <= get_j_coef(den1,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }


  // - <\partial_t \partial_{x} z, \partial_{xx} z^\perp>
  return  (-(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-D2Z2a,D2Z1a))
          +p.alpha/(den1)*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
  // <\partial_t \partial_{xx} z, \partial_{x} z^\perp>
          +(scalarproduct(D3Z1a-D3Z1b,D3Z2a-D3Z2b,-DZ2a,DZ1a))
          -p.alpha/(den1)*
              (
              (interval)2.0*(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              +(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*
                  (
                  (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
                  +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
                  )
              )
           +p.alpha*(p.alpha+(interval)2.0)/(sqr(den1))*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /pow(den1, p.alpha/(interval)2.0);
}


// Integrand of I: interval data type
interval integrand_I_fast(const interval& x, const ParameterSet& p, int& flag, const interval& x1){
  
  itaylor x_it = itaylor(3,x);
  itaylor ITZ1b = z1(x_it,p);
  itaylor ITZ2b = z2(x_it,p);
  
  interval Z1b = get_j_derive(ITZ1b,0);
  interval Z2b = get_j_derive(ITZ2b,0);
  interval DZ1b = get_j_derive(ITZ1b,1);
  interval DZ2b = get_j_derive(ITZ2b,1);
  interval D2Z1b = get_j_derive(ITZ1b,2);
  interval D2Z2b = get_j_derive(ITZ2b,2);
  interval D3Z1b = get_j_derive(ITZ1b,3);
  interval D3Z2b = get_j_derive(ITZ2b,3);
   
  
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);
  
  // Now, Z1 and DZ1 are intervals
  interval den1 = normsq(Z1a-Z1b,Z2a-Z2b);

  if (0.0 <= den1){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }


  // - <\partial_t \partial_{x} z, \partial_{xx} z^\perp>
  return  (-(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-D2Z2a,D2Z1a))
          +p.alpha/(den1)*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
  // <\partial_t \partial_{xx} z, \partial_{x} z^\perp>
          +(scalarproduct(D3Z1a-D3Z1b,D3Z2a-D3Z2b,-DZ2a,DZ1a))
          -p.alpha/(den1)*
              (
              (interval)2.0*(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              +(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*
                  (
                  (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
                  +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
                  )
              )
           +p.alpha*(p.alpha+(interval)2.0)/(sqr(den1))*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /pow(den1, p.alpha/(interval)2.0);
}

// Singular part of I:
// x1 is the point at which we taylor expand (either +\pi or -\pi)
// ilimit is the other integration limit (either \pi-\epsilon or -\pi+\epsilon)
// The output is the interval coefficient C such that the integrand
// can be bounded by C |x|^(1-\alpha)
interval singularity_I(const ParameterSet& p,const interval& x1, const interval& ilimit){
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // Values of the functions at x1
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);


  // Values of the functions at the interval between ilimit and x1.
  interval c = ilimit | x1;
  itaylor x_c = itaylor(4,c);
  itaylor x_cP = itaylor(4,ilimit);

  // In order to avoid problems with the exponential, we evaluate z1 and its
  // derivatives only at the non-singular endpoint (ilimit) and then exploit
  // the monotonicity properties of the function and its derivative in a 
  // sufficiently close neighbourhood of either \pi or -\pi (x1).
  itaylor ITZ1cP = z1(x_cP,p);

  interval Z1c = (interval)-1.0 | get_j_derive(ITZ1cP,0);
  interval DZ1c = (interval)0.0 | get_j_derive(ITZ1cP,1);
  interval D2Z1c = (interval)0.0 | get_j_derive(ITZ1cP,2);
  interval D3Z1c = (interval)0.0 | get_j_derive(ITZ1cP,3);
  interval D4Z1c = (interval)0.0 | get_j_derive(ITZ1cP,4);

  itaylor ITZ2c = z2(x_c,p);

  interval Z2c = get_j_derive(ITZ2c,0);
  interval DZ2c = get_j_derive(ITZ2c,1);
  interval D2Z2c = get_j_derive(ITZ2c,2);
  interval D3Z2c = get_j_derive(ITZ2c,3);
  interval D4Z2c = get_j_derive(ITZ2c,4);

  interval den1 = normsq(DZ1c,DZ2c);
  
  // We expand all the factors up to Taylor series of order 1 around x1 to get
  // a bound on the expression of the form |I_{sing}| \leq \int  C * |x| ^ {1 - \alpha} dx.


  // - <\partial_t \partial_{x} z, \partial_{xx} z^\perp>
  return  ((scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(D2Z2a),abs(D2Z1a)))
          +p.alpha/(den1)*
              (
              (scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(D2Z2a),abs(D2Z1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              )
  // <\partial_t \partial_{xx} z, \partial_{x} z^\perp>
          +(scalarproduct(abs(D4Z1c),abs(D4Z2c),abs(DZ2a),abs(DZ1a)))
          +p.alpha/(den1)*
              (
              (interval)2.0*(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ2a),abs(DZ1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              +(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ2a),abs(DZ1a)))*
                  (
                  (normsq(abs(D2Z1c),abs(D2Z2c)))
                  +(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ1c),abs(DZ2c)))
                  )
              )
           +p.alpha*(p.alpha+(interval)2.0)/(sqr(den1))*
              (
              (scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ2a),abs(DZ1a)))*sqr(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              )
          )
          /pow(den1, p.alpha/(interval)2.0);
}


// Computation of DI

// Integrand of DI: itaylor data type
itaylor integrand_DI_slow(const interval& x, const ParameterSet& p, int order, int& flag, const interval& x1){
  itaylor x_it = itaylor(order+3,x);
  itaylor Z1b = z1(x_it,p);
  itaylor Z2b = z2(x_it,p);
  itaylor DZ1b = diff(Z1b, 1);
  itaylor DZ2b = diff(Z2b, 1);
  itaylor D2Z1b = diff(Z1b, 2);
  itaylor D2Z2b = diff(Z2b, 2);
  itaylor D3Z1b = diff(Z1b, 3);
  itaylor D3Z2b = diff(Z2b, 3);
  
  Z1b = trunc(Z1b,order);
  Z2b = trunc(Z2b,order);
  DZ1b = trunc(DZ1b,order);
  DZ2b = trunc(DZ2b,order);
  D2Z1b = trunc(D2Z1b,order);
  D2Z2b = trunc(D2Z2b,order);
  x_it = trunc(x_it,order);
  
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);

  itaylor den1 = normsq(Z1a-Z1b,Z2a-Z2b);
  
  if (0 <= get_j_coef(den1,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }
  
  // \partial_{\alpha} - <\partial_t \partial_x z, \partial_{x x} z^\perp> (outside)
  return  (-(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-D2Z2a,D2Z1a))
          +p.alpha/(den1)*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
  // \partial_{\alpha} <\partial_t \partial_{x x} z, \partial_{x} z^\perp> (outside)
          +(scalarproduct(D3Z1a-D3Z1b,D3Z2a-D3Z2b,-DZ2a,DZ1a))
          -p.alpha/(den1)*
              (
              (interval)2.0*(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              +(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*
                  (
                  (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
                  +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
                  )
              )
           +p.alpha*(p.alpha+(interval)2.0)/(sqr(den1))*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /pow(den1, p.alpha/(interval)2.0)*((interval)-1.0/(interval)2.0)*ln(den1)
          +
  // \partial_{\alpha} - <\partial_t \partial_x z, \partial_{x x} z^\perp> (inside)
          ((interval)1.0/(den1)*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
  // \partial_{\alpha} <\partial_t \partial_{x x} z, \partial_{x} z^\perp> (inside)
          -(interval)1.0/(den1)*
              (
              (interval)2.0*(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              +(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*
                  (
                  (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
                  +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
                  )
              )
           +((interval)2.0*p.alpha+(interval)2.0)/(sqr(den1))*
              (
               (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /pow(den1, p.alpha/(interval)2.0);
}


// Integrand of DI: interval data type
interval integrand_DI_fast(const interval& x, const ParameterSet& p, int& flag, const interval& x1){
  
  itaylor x_it = itaylor(3,x);
  itaylor ITZ1b = z1(x_it,p);
  itaylor ITZ2b = z2(x_it,p);
  
  interval Z1b = get_j_derive(ITZ1b,0);
  interval Z2b = get_j_derive(ITZ2b,0);
  interval DZ1b = get_j_derive(ITZ1b,1);
  interval DZ2b = get_j_derive(ITZ2b,1);
  interval D2Z1b = get_j_derive(ITZ1b,2);
  interval D2Z2b = get_j_derive(ITZ2b,2);
  interval D3Z1b = get_j_derive(ITZ1b,3);
  interval D3Z2b = get_j_derive(ITZ2b,3);
   
  
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);
  
  // Now, Z1 and DZ1 are intervals
  interval den1 = normsq(Z1a-Z1b,Z2a-Z2b);

  if (0.0 <= den1){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }


  // \partial_{\alpha} - <\partial_t \partial_x z, \partial_{x x} z^\perp> (outside)
  return  (-(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-D2Z2a,D2Z1a))
          +p.alpha/(den1)*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
  // \partial_{\alpha} <\partial_t \partial_{x x} z, \partial_{x} z^\perp> (outside)
          +(scalarproduct(D3Z1a-D3Z1b,D3Z2a-D3Z2b,-DZ2a,DZ1a))
          -p.alpha/(den1)*
              (
              (interval)2.0*(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              +(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*
                  (
                  (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
                  +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
                  )
              )
           +p.alpha*(p.alpha+(interval)2.0)/(sqr(den1))*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /pow(den1, p.alpha/(interval)2.0)*((interval)-1.0/(interval)2.0)*ln(den1)
          +
  // \partial_{\alpha} - <\partial_t \partial_x z, \partial_{x x} z^\perp> (inside)
          ((interval)1.0/(den1)*
              (
              (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
  // \partial_{\alpha} <\partial_t \partial_{x x} z, \partial_{x} z^\perp> (inside)
          -(interval)1.0/(den1)*
              (
              (interval)2.0*(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              +(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*
                  (
                  (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
                  +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
                  )
              )
           +((interval)2.0*p.alpha+(interval)2.0)/(sqr(den1))*
              (
               (scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /pow(den1, p.alpha/(interval)2.0);
}

// Singular part of DI: non-logarithmic part
// x1 is the point at which we taylor expand (either +\pi or -\pi)
// ilimit is the other integration limit (either \pi-\epsilon or -\pi+\epsilon)
// The output is the interval coefficient C such that the non-logarithmic part 
// of the integrand can be bounded by C |x|^(1-\alpha)
interval singularity_DI_Power(const ParameterSet& p,const interval& x1, const interval& ilimit){
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // Values of the functions at x1
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);

  // Values of the functions at the interval between ilimit and x1.
  interval c = ilimit | x1;
  itaylor x_c = itaylor(4,c);
  itaylor x_cP = itaylor(4,ilimit);
  
  // In order to avoid problems with the exponential, we evaluate z1 and its
  // derivatives only at the non-singular endpoint (ilimit) and then exploit
  // the monotonicity properties of the function and its derivative in a 
  // sufficiently close neighbourhood of either \pi or -\pi (x1).
  itaylor ITZ1cP = z1(x_cP,p);

  interval Z1c = (interval)-1.0 | get_j_derive(ITZ1cP,0);
  interval DZ1c = (interval)0.0 | get_j_derive(ITZ1cP,1);
  interval D2Z1c = (interval)0.0 | get_j_derive(ITZ1cP,2);
  interval D3Z1c = (interval)0.0 | get_j_derive(ITZ1cP,3);
  interval D4Z1c = (interval)0.0 | get_j_derive(ITZ1cP,4);

  itaylor ITZ2c = z2(x_c,p);

  interval Z2c = get_j_derive(ITZ2c,0);
  interval DZ2c = get_j_derive(ITZ2c,1);
  interval D2Z2c = get_j_derive(ITZ2c,2);
  interval D3Z2c = get_j_derive(ITZ2c,3);
  interval D4Z2c = get_j_derive(ITZ2c,4);


  interval den1 = normsq(DZ1c,DZ2c);
  
  // We expand all the factors up to Taylor series of order 1 around x1 to get
  // a bound on the expression of the form |I_{sing1}| \leq \int  C * |x| ^ {1 - \alpha} dx.

return  // \partial_{\alpha} - <\partial_t \partial_x z, \partial_{x x} z^\perp> (inside)
          ((interval)1.0/(den1)*
              (
              (scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(D2Z2a),abs(D2Z1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              )
  // \partial_{\alpha} <\partial_t \partial_{x x} z, \partial_{x} z^\perp> (inside)
          +(interval)1.0/(den1)*
              (
              (interval)2.0*(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ2a),abs(DZ1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              +(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ2a),abs(DZ1a)))*
                  (
                  (normsq(D2Z1c,D2Z2c))
                  +(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ1c),abs(DZ2c)))
                  )
              )
           +((interval)2.0*p.alpha+(interval)2.0)/(sqr(den1))*
              (
              (scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ2a),abs(DZ1a)))*sqr(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              )
          )
          /pow(den1, p.alpha/(interval)2.0);
}

// Singular part of DI - logarithmic part:
// x1 is the point at which we taylor expand (either +\pi or -\pi)
// ilimit is the other integration limit (either \pi-\epsilon or -\pi+\epsilon)
// The output is the interval coefficients K1,K2 such that the integrand
// can be bounded by K1 * (x) ^ {1 - \alpha} * Log(K2*x)
// K1, K2 are output in the form of an ivector (K).
ivector singularity_DI_Log(const ParameterSet& p,const interval& x1, const interval& ilimit){

  ivector K(2);

  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // Values of the functions at x1
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);

  // Values of the functions at the interval between ilimit and x1.
  interval c = ilimit | x1;
  itaylor x_c = itaylor(4,c);
  itaylor x_cP = itaylor(4,ilimit);

  // In order to avoid problems with the exponential, we evaluate z1 and its
  // derivatives only at the non-singular endpoint (ilimit) and then exploit
  // the monotonicity properties of the function and its derivative in a 
  // sufficiently close neighbourhood of either \pi or -\pi (x1).
  itaylor ITZ1cP = z1(x_cP,p);

  interval Z1c = (interval)-1.0 | get_j_derive(ITZ1cP,0);
  interval DZ1c = (interval)0.0 | get_j_derive(ITZ1cP,1);
  interval D2Z1c = (interval)0.0 | get_j_derive(ITZ1cP,2);
  interval D3Z1c = (interval)0.0 | get_j_derive(ITZ1cP,3);
  interval D4Z1c = (interval)0.0 | get_j_derive(ITZ1cP,4);

  itaylor ITZ2c = z2(x_c,p);

  interval Z2c = get_j_derive(ITZ2c,0);
  interval DZ2c = get_j_derive(ITZ2c,1);
  interval D2Z2c = get_j_derive(ITZ2c,2);
  interval D3Z2c = get_j_derive(ITZ2c,3);
  interval D4Z2c = get_j_derive(ITZ2c,4);

  interval den1 = normsq(DZ1c,DZ2c);
  
  // We expand all the factors up to Taylor series of order 1 around x1 to get
  // a bound on the expression of the form 
  // |I_{sing2}| \leq \int K1 * |x| ^ {1 - \alpha} * Log(K2*x) dx.
  K[2] = sqrt(den1);

// \partial_{\alpha} - <\partial_t \partial_x z, \partial_{x x} z^\perp> (outside)
  K[1] =  ((scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(D2Z2a),abs(D2Z1a)))
          +p.alpha/(den1)*
              (
              (scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(D2Z2a),abs(D2Z1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              )
  // \partial_{\alpha} <\partial_t \partial_{x x} z, \partial_{x} z^\perp> (outside)
          +(scalarproduct(abs(D4Z1c),abs(D4Z2c),abs(DZ2a),abs(DZ1a)))
          +p.alpha/(den1)*
              (
              (interval)2.0*(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ2a),abs(DZ1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              +(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ2a),abs(DZ1a)))*
                  (
                  (normsq(abs(D2Z1c),abs(D2Z2c)))
                  +(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ1c),abs(DZ2c)))
                  )
              )
           +p.alpha*(p.alpha+(interval)2.0)/(sqr(den1))*
              (
              (scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ2a),abs(DZ1a)))*sqr(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              )
          )
          /pow(den1, p.alpha/(interval)2.0);
  return K;
}


// Computation of VP


// Integrand of VP: itaylor data type
 itaylor integrand_VP_slow(const interval& x, const ParameterSet& p, int order, int& flag, const interval& x1){
  itaylor x_it = itaylor(order+3,x);
  itaylor Z1b = z1(x_it,p);
  itaylor Z2b = z2(x_it,p);
  itaylor DZ1b = diff(Z1b, 1);
  itaylor DZ2b = diff(Z2b, 1);
  itaylor D2Z1b = diff(Z1b, 2);
  itaylor D2Z2b = diff(Z2b, 2);
  itaylor D3Z1b = diff(Z1b, 3);
  itaylor D3Z2b = diff(Z2b, 3);
  
  Z1b = trunc(Z1b,order);
  Z2b = trunc(Z2b,order);
  DZ1b = trunc(DZ1b,order);
  DZ2b = trunc(DZ2b,order);
  D2Z1b = trunc(D2Z1b,order);
  D2Z2b = trunc(D2Z2b,order);
  x_it = trunc(x_it,order);
  
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);

  itaylor den1 = normsq(Z1a-Z1b,Z2a-Z2b);

  if (0 <= get_j_coef(den1,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }


  // - <\partial_t \partial_x z, \partial_{x x} z^\perp>
  return  ((scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(Z1a-Z1b,Z2a-Z2b,DZ1b,DZ2b))
          -(scalarproduct(DZ1b,DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
  //   <\partial_t \partial_{x x} z, \partial_{x} z^\perp>
          -(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(Z1a-Z1b,Z2a-Z2b,DZ1b,DZ2b))
          +(interval)2.0*(scalarproduct(D2Z1b,D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
          +(scalarproduct(DZ1b,DZ2b,-DZ2a,DZ1a))*
              (
              (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
              +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
              )
           -((interval)2.0)/(den1)*
              (
              (scalarproduct(DZ1b,DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /den1;
}



// Integrand of VP: interval data type
interval integrand_VP_fast(const interval& x, const ParameterSet& p, int& flag, const interval& x1){
  
  itaylor x_it = itaylor(3,x);
  itaylor ITZ1b = z1(x_it,p);
  itaylor ITZ2b = z2(x_it,p);
  
  interval Z1b = get_j_derive(ITZ1b,0);
  interval Z2b = get_j_derive(ITZ2b,0);
  interval DZ1b = get_j_derive(ITZ1b,1);
  interval DZ2b = get_j_derive(ITZ2b,1);
  interval D2Z1b = get_j_derive(ITZ1b,2);
  interval D2Z2b = get_j_derive(ITZ2b,2);
  interval D3Z1b = get_j_derive(ITZ1b,3);
  interval D3Z2b = get_j_derive(ITZ2b,3);
   
  
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);
  
  // Now, Z1 and DZ1 are intervals
  interval den1 = normsq(Z1a-Z1b,Z2a-Z2b);

  if (0.0 <= den1){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }

  // - <\partial_t \partial_x z, \partial_{x x} z^\perp>
  return  ((scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(Z1a-Z1b,Z2a-Z2b,DZ1b,DZ2b))
          -(scalarproduct(DZ1b,DZ2b,-D2Z2a,D2Z1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
  //   <\partial_t \partial_{x x} z, \partial_{x} z^\perp>
          -(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,-DZ2a,DZ1a))*(scalarproduct(Z1a-Z1b,Z2a-Z2b,DZ1b,DZ2b))
          +(interval)2.0*(scalarproduct(D2Z1b,D2Z2b,-DZ2a,DZ1a))*(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
          +(scalarproduct(DZ1b,DZ2b,-DZ2a,DZ1a))*
              (
              (normsq(DZ1a-DZ1b,DZ2a-DZ2b))
              +(scalarproduct(D2Z1a-D2Z1b,D2Z2a-D2Z2b,Z1a-Z1b,Z2a-Z2b))
              )
           -((interval)2.0)/(den1)*
              (
              (scalarproduct(DZ1b,DZ2b,-DZ2a,DZ1a))*sqr(scalarproduct(DZ1a-DZ1b,DZ2a-DZ2b,Z1a-Z1b,Z2a-Z2b))
              )
          )
          /den1;
}

// Singular part of VP:
// x1 is the point at which we taylor expand (either +\pi or -\pi)
// ilimit is the other integration limit (either \pi-\epsilon or -\pi+\epsilon)
// The output is the interval coefficient C such that the integrand
// can be bounded by C |x|^(0)
interval singularity_VP(const ParameterSet& p,const interval& x1, const interval& ilimit){
  itaylor x1_it = itaylor(3,x1);
  itaylor ITZ2a = z2(x1_it,p);
  
  // Values of the functions at x1
  // We avoid to evaluate the exponential at -infinity
  interval Z1a = (interval)(-1.0);
  interval Z2a = get_j_derive(ITZ2a,0);
  interval DZ1a = (interval)(0.0);
  interval DZ2a = get_j_derive(ITZ2a,1);
  interval D2Z1a = (interval)(0.0);
  interval D2Z2a = get_j_derive(ITZ2a,2);
  interval D3Z1a = (interval)(0.0);
  interval D3Z2a = get_j_derive(ITZ2a,3);

  // Values of the functions at the interval between ilimit and x1.
  interval c = ilimit | x1;
  itaylor x_c = itaylor(4,c);
  itaylor x_cP = itaylor(4,ilimit);

  // In order to avoid problems with the exponential, we evaluate z1 and its
  // derivatives only at the non-singular endpoint (ilimit) and then exploit
  // the monotonicity properties of the function and its derivative in a 
  // sufficiently close neighbourhood of either \pi or -\pi (x1).
  itaylor ITZ1cP = z1(x_cP,p);

  interval Z1c = (interval)-1.0 | get_j_derive(ITZ1cP,0);
  interval DZ1c = (interval)0.0 | get_j_derive(ITZ1cP,1);
  interval D2Z1c = (interval)0.0 | get_j_derive(ITZ1cP,2);
  interval D3Z1c = (interval)0.0 | get_j_derive(ITZ1cP,3);
  interval D4Z1c = (interval)0.0 | get_j_derive(ITZ1cP,4);

  itaylor ITZ2c = z2(x_c,p);

  interval Z2c = get_j_derive(ITZ2c,0);
  interval DZ2c = get_j_derive(ITZ2c,1);
  interval D2Z2c = get_j_derive(ITZ2c,2);
  interval D3Z2c = get_j_derive(ITZ2c,3);
  interval D4Z2c = get_j_derive(ITZ2c,4);

  interval den1 = normsq(DZ1c,DZ2c);

  
  // We expand all the factors up to Taylor series of order 1 around x1 to get
  // a bound on the expression of the form |I_{sing}| \leq \int  C * |x| ^ {0} dx.

  // - <\partial_t \partial_x z, \partial_{x x} z^\perp>
  return  ((scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(D2Z2a),abs(D2Z1a)))*(scalarproduct(abs(DZ1c),abs(DZ2c),abs(DZ1c),abs(DZ2c)))
          +(scalarproduct(abs(DZ1c),abs(DZ2c),abs(D2Z2a),abs(D2Z1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
  //   <\partial_t \partial_{x x} z, \partial_{x} z^\perp>
          +(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ2a),abs(DZ1a)))*(scalarproduct(abs(DZ1c),abs(DZ2c),abs(DZ1c),abs(DZ2c)))
          +(interval)2.0*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ2a),abs(DZ1a)))*(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
          +(scalarproduct(abs(DZ1c),abs(DZ2c),abs(DZ2a),abs(DZ1a)))*
              (
              (normsq(abs(D2Z1c),abs(D2Z2c)))
              +(scalarproduct(abs(D3Z1c),abs(D3Z2c),abs(DZ1c),abs(DZ2c)))
              )
           +((interval)2.0)/(den1)*
              (
              (scalarproduct(abs(DZ1c),abs(DZ2c),abs(DZ2a),abs(DZ1a)))*sqr(scalarproduct(abs(D2Z1c),abs(D2Z2c),abs(DZ1c),abs(DZ2c)))
              )
          )
          /den1;  
}



// Singular part of I:
// x1 is the point at which we taylor expand (either +\pi or -\pi)
// ilimit is the other integration limit (either \pi-\epsilon or -\pi+\epsilon)
// The output is the interval coefficient C such that the integrand
// can be bounded by C |x|^(1-\alpha)
interval singularity_Itilde(const ParameterSet& p,const interval& x1, const interval& ilimit){

  // Values of the functions at the interval between ilimit and x1.
  interval c = ilimit | x1;
  itaylor x_c = itaylor(5,c);
  itaylor x_cP = itaylor(5,ilimit);

  // In order to avoid problems with the exponential, we evaluate z1 and its
  // derivatives only at the non-singular endpoint (ilimit) and then exploit
  // the monotonicity properties of the function and its derivative in a 
  // sufficiently close neighbourhood of either \pi or -\pi (x1).
  itaylor ITZ1cP = z1(x_cP,p);

  interval Z1c = (interval)-1.0 | get_j_derive(ITZ1cP,0);
  interval DZ1c = (interval)0.0 | get_j_derive(ITZ1cP,1);
  interval D2Z1c = (interval)0.0 | get_j_derive(ITZ1cP,2);
  interval D3Z1c = (interval)0.0 | get_j_derive(ITZ1cP,3);
  interval D4Z1c = (interval)0.0 | get_j_derive(ITZ1cP,4);
  interval D5Z1c = (interval)0.0 | get_j_derive(ITZ1cP,5);

  itaylor ITZ2c = z2(x_c,p);

  interval Z2c = get_j_derive(ITZ2c,0);
  interval DZ2c = get_j_derive(ITZ2c,1);
  interval D2Z2c = get_j_derive(ITZ2c,2);
  interval D3Z2c = get_j_derive(ITZ2c,3);
  interval D4Z2c = get_j_derive(ITZ2c,4);
  interval D5Z2c = get_j_derive(ITZ2c,5);

  interval normZ = sqrt(normsq(Z1c,Z2c));
  interval normDZ = sqrt(normsq(DZ1c,DZ2c));
  interval normD2Z = sqrt(normsq(D2Z1c,D2Z2c));
  interval normD3Z = sqrt(normsq(D3Z1c,D3Z2c));
  interval normD4Z = sqrt(normsq(D4Z1c,D4Z2c));
  interval normD5Z = sqrt(normsq(D5Z1c,D5Z2c));
  
  // We expand all the factors up to Taylor series around x1 to get
  // a bound on the expression of the form |I_{sing}| \leq \int  C * |x| ^ {2 - \alpha} dx.

  // We do conservative estimates: the scalar products are bounded by the absolute
  // value of their norms and we do not factor out any terms that appear.

  // Terms coming from
  // -<\partial_t \partial_{x} \tilde{z}, \partial_{xx} z^\perp>
  interval T11, T12;

  // Terms coming from
  // <\partial_t \partial_{xx} \tilde{z}, \partial_{x} z^\perp>
  interval T21, T22, T23, T24, T25;

  T11 = (  pow(normDZ,p.alpha)*p.alpha*normD2Z*normD3Z
	  +pow(normDZ,p.alpha)*normDZ*normD4Z
	)
        /
	((interval)2.0*pow(normDZ,p.alpha)*pow(normDZ,p.alpha)*pow(cos((c-x1)/(interval)2.0),-(interval)2.0*(p.alpha-(interval)1.0))*normDZ);

  T12 = p.alpha*(  pow(normDZ,(interval)1.0+p.alpha)*((interval)2.0+p.alpha)*normD2Z*normD2Z*normDZ*normD2Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD3Z*normDZ*normD2Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD2Z*normD2Z*normD2Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD2Z*normDZ*normD3Z
		)
        /
	((interval)2.0*pow(normDZ,(interval)2.0+p.alpha)*pow(normDZ,(interval)2.0+p.alpha)*pow(cos((c-x1)/(interval)2.0),-(interval)2.0*(p.alpha-(interval)1.0)));


  T21 = (  pow(normDZ,p.alpha)*p.alpha*normD2Z*normD4Z
	  +pow(normDZ,p.alpha)*normDZ*normD5Z
	)
        /
	((interval)2.0*pow(normDZ,p.alpha)*pow(normDZ,p.alpha)*pow(cos((c-x1)/(interval)2.0),-(interval)2.0*(p.alpha-(interval)1.0))*normDZ);

  T22 = p.alpha*(  pow(normDZ,(interval)1.0+p.alpha)*((interval)2.0+p.alpha)*normD3Z*normD2Z*normDZ*normD2Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD3Z*normDZ*normD3Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD3Z*normD2Z*normD2Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD4Z*normDZ*normD2Z
		)
        /
	(pow(normDZ,(interval)2.0+p.alpha)*pow(normDZ,(interval)2.0+p.alpha)*pow(cos((c-x1)/(interval)2.0),-(interval)2.0*(p.alpha-(interval)1.0)));

  T23 = p.alpha*(  pow(normDZ,(interval)1.0+p.alpha)*((interval)2.0+p.alpha)*normD2Z*normD2Z*normD2Z*normD2Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD3Z*normD2Z*normD2Z
		  +pow(normDZ,(interval)1.0+p.alpha)*(interval)2.0*normDZ*normD2Z*normD2Z*normD3Z
		)
        /
	((interval)2.0*pow(normDZ,(interval)2.0+p.alpha)*pow(normDZ,(interval)2.0+p.alpha)*pow(cos((c-x1)/(interval)2.0),-(interval)2.0*(p.alpha-(interval)1.0)));

  T24 = p.alpha*(p.alpha+(interval)2.0)*(  pow(normDZ,(interval)3.0+p.alpha)*((interval)4.0+p.alpha)*normDZ*normD2Z*normD2Z*normD2Z*normDZ*normD2Z
		                          +pow(normDZ,(interval)3.0+p.alpha)*normDZ*normD2Z*normDZ*normD3Z*normDZ*normD2Z
		                          +pow(normDZ,(interval)3.0+p.alpha)*(interval)2.0*normDZ*normD2Z*normDZ*normD2Z*normD2Z*normD2Z
		                          +pow(normDZ,(interval)3.0+p.alpha)*(interval)2.0*normDZ*normD2Z*normDZ*normD2Z*normDZ*normD3Z
					)
        /
	((interval)2.0*pow(normDZ,(interval)4.0+p.alpha)*pow(normDZ,(interval)4.0+p.alpha)*pow(cos((c-x1)/(interval)2.0),-(interval)2.0*(p.alpha-(interval)1.0)));

  T25 = p.alpha*(  pow(normDZ,(interval)1.0+p.alpha)*((interval)2.0+p.alpha)*normD2Z*normD2Z*normDZ*normD3Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD3Z*normDZ*normD3Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD2Z*normD2Z*normD3Z
		  +pow(normDZ,(interval)1.0+p.alpha)*normDZ*normD2Z*normDZ*normD4Z
		)
        /
	((interval)2.0*pow(normDZ,(interval)2.0+p.alpha)*pow(normDZ,(interval)2.0+p.alpha)*pow(cos((c-x1)/(interval)2.0),-(interval)2.0*(p.alpha-(interval)1.0)));


  return T11*normD2Z + T12*normD2Z
       + T21*normDZ + T22*normDZ + T23*normDZ + T24*normDZ + T25*normDZ;

}




==> anc/SupplementaryMaterial/Theorem_41/integrands.h <==
#ifndef INTEGRANDS_H_INCLUDED
#define INTEGRANDS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include <iostream>

// Computation of I

// Integrand of I: itaylor data type
itaylor integrand_I_slow(const interval& x, const ParameterSet& p, int order, int& flag, const interval& x1);
// Integrand of I: interval data type
interval integrand_I_fast(const interval& x, const ParameterSet& p, int& flag, const interval& x1);
// Singular part of I
interval singularity_I(const ParameterSet& p,const interval& x1, const interval& ilimit);

// Computation of DI

// Integrand of DI: itaylor data type
itaylor integrand_DI_slow(const interval& x, const ParameterSet& p, int order, int& flag, const interval& x1);
// Integrand of DI: interval data type
interval integrand_DI_fast(const interval& x, const ParameterSet& p, int& flag, const interval& x1);
// Singular part of DI: non-logarithmic part
interval singularity_DI_Power(const ParameterSet& p,const interval& x1, const interval& ilimit);
// Singular part of DI: logarithmic part
ivector singularity_DI_Log(const ParameterSet& p,const interval& x1, const interval& ilimit);

// Computation of VP

// Integrand of VP: itaylor data type
itaylor integrand_VP_slow(const interval& x, const ParameterSet& p, int order, int& flag, const interval& x1);
// Integrand of VP: interval data type
interval integrand_VP_fast(const interval& x, const ParameterSet& p, int& flag, const interval& x1);
// Singular part of VP
interval singularity_VP(const ParameterSet& p,const interval& x1, const interval& ilimit);

// Computation of Itilde


// Singular part of Itilde
interval singularity_Itilde(const ParameterSet& p,const interval& x1, const interval& ilimit);



#endif


==> anc/SupplementaryMaterial/Theorem_41/methods.cpp <==
#include "methods.h"

// Computes a Gauss-Legendre quadrature of order 2 between left_abscissa and right_abscissa.
// To optimize the code, integrand_1D_fast is only interval-based, while
// integrand_1D_slow is itaylor-based.
// Flag returns 1 if division by zero is encountered.
interval GaussLegendre2_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&, const interval&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&, const interval&),
                              int& flag, const interval& x1){
  interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  
  interval left = integrand_1D_fast(-dx*sqrt((interval)3.0)/(interval)6.0+(left_abscissa+right_abscissa)/(interval)2.0,p,flag,x1);
  interval right = integrand_1D_fast(dx*sqrt((interval)3.0)/(interval)6.0+(left_abscissa+right_abscissa)/(interval)2.0,p,flag,x1);
  
  itaylor error = integrand_1D_slow(alpha,p,4,flag,x1);
  if (flag & 1){
    return interval(0.0);
  }
  else {
    interval err = get_j_coef(error,4)/(interval)180*sqr(sqr(dx));
    return (left + right)/(interval)2.0 + err;  
  }
}


// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&, const interval&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&, const interval&),
                                                         int&, const interval&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&, const interval&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&, const interval&), 
                          int& flag, const interval& x1, int& recursion_level){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  interval vol = right - left; 
  int curr_flag = 0;
  interval res = integration_method(left,right,p,integrand_fast,integrand_slow,curr_flag,x1)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_1D
    if (recursion_level > MAX_DEPTH_RECURSION_1D){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    interval midpoint = (right+left)/(interval)2.0;
    
    recursion_level++;
    new_res+=rec_integrate_1D(p,left,midpoint,integration_method,integrand_fast,integrand_slow,flag,x1,recursion_level);
    
    if (flag & 1){ 
      recursion_level--;
      return (interval)(0.0);
    }
    
    recursion_level++;
    new_res+=rec_integrate_1D(p,midpoint,right,integration_method,integrand_fast,integrand_slow,flag,x1,recursion_level);
    
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}


==> anc/SupplementaryMaterial/Theorem_41/methods.h <==
// The file is split into two types of functions: the quadratures (Newton-Cotes,
// Gauss-Legendre, 1D-2D, etc) and the callers (iterative, recursive, arithmetic
// splitting, geometric splitting, 1D-2D,...). 
// The callers are at an outer level and call the quadratures. With the result,
// depending on the caller it can decide whether to keep it, split the interval
// in different ways and call recursively the quadratures, flag an error, etc.
// The implementation is based on pointers to functions so that changing one
// quadrature to another is easy, same for the integrands, which are called by
// the quadratures. This is intended in order to make experiments with 
// algebraically equal expressions but interval-arithmetic different ones (such
// as for example 1-x^2 and (1-x)*(1+x))

#ifndef METHODS_H_INCLUDED
#define METHODS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"


// Maximum recursion level for 1D integrals
#define MAX_DEPTH_RECURSION_1D 13


// 1D quadratures

// Computes a Gauss-Legendre quadrature of order 2 between left_abscissa and right_abscissa.
interval GaussLegendre2_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&, const interval&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&, const interval&),
                              int& flag, const interval& x1);


// 1D callers

// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&,const interval&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&,const interval&),
                                                         int&,const interval&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&, const interval&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&, const interval&), 
                          int& flag, const interval& x1, int& recursion_level);

#endif



==> anc/SupplementaryMaterial/Theorem_41/output/output_big_16_15_neg.out <==
 0.04000000000  0.04005000000 [-0.00162504344,-0.00013072968] NEGATIVE
 0.04005000000  0.04010000000 [-0.00162523487,-0.00013083224] NEGATIVE
 0.04010000000  0.04015000000 [-0.00162542384,-0.00013093233] NEGATIVE
 0.04015000000  0.04020000000 [-0.00162561035,-0.00013102995] NEGATIVE
 0.04020000000  0.04025000000 [-0.00162579440,-0.00013112511] NEGATIVE
 0.04025000000  0.04030000000 [-0.00162597599,-0.00013121780] NEGATIVE
 0.04030000000  0.04035000000 [-0.00162615511,-0.00013130801] NEGATIVE
 0.04035000000  0.04040000000 [-0.00162633177,-0.00013139576] NEGATIVE
 0.04040000000  0.04045000000 [-0.00162650597,-0.00013148104] NEGATIVE
 0.04045000000  0.04050000000 [-0.00162667771,-0.00013156385] NEGATIVE
 0.04050000000  0.04055000000 [-0.00162684698,-0.00013164419] NEGATIVE
 0.04055000000  0.04060000000 [-0.00162701378,-0.00013172205] NEGATIVE
 0.04060000000  0.04065000000 [-0.00162717813,-0.00013179745] NEGATIVE
 0.04065000000  0.04070000000 [-0.00162734000,-0.00013187037] NEGATIVE
 0.04070000000  0.04075000000 [-0.00162749942,-0.00013194083] NEGATIVE
 0.04075000000  0.04080000000 [-0.00162765636,-0.00013200881] NEGATIVE
 0.04080000000  0.04085000000 [-0.00162781084,-0.00013207432] NEGATIVE
 0.04085000000  0.04090000000 [-0.00162796286,-0.00013213735] NEGATIVE
 0.04090000000  0.04095000000 [-0.00162811240,-0.00013219791] NEGATIVE
 0.04095000000  0.04100000000 [-0.00162825948,-0.00013225600] NEGATIVE
 0.04100000000  0.04105000000 [-0.00162840410,-0.00013231162] NEGATIVE
 0.04105000000  0.04110000000 [-0.00162854624,-0.00013236476] NEGATIVE
 0.04110000000  0.04115000000 [-0.00162868592,-0.00013241542] NEGATIVE
 0.04115000000  0.04120000000 [-0.00162882313,-0.00013246361] NEGATIVE
 0.04120000000  0.04125000000 [-0.00162895787,-0.00013250933] NEGATIVE
 0.04125000000  0.04130000000 [-0.00162909014,-0.00013255257] NEGATIVE
 0.04130000000  0.04135000000 [-0.00162921994,-0.00013259333] NEGATIVE
 0.04135000000  0.04140000000 [-0.00162934727,-0.00013263161] NEGATIVE
 0.04140000000  0.04145000000 [-0.00162947213,-0.00013266742] NEGATIVE
 0.04145000000  0.04150000000 [-0.00162959452,-0.00013270075] NEGATIVE
 0.04150000000  0.04155000000 [-0.00162971444,-0.00013273161] NEGATIVE
 0.04155000000  0.04160000000 [-0.00162983189,-0.00013275999] NEGATIVE
 0.04160000000  0.04165000000 [-0.00162994686,-0.00013278588] NEGATIVE
 0.04165000000  0.04170000000 [-0.00163005937,-0.00013280930] NEGATIVE
 0.04170000000  0.04175000000 [-0.00163016940,-0.00013283024] NEGATIVE
 0.04175000000  0.04180000000 [-0.00163027695,-0.00013284870] NEGATIVE
 0.04180000000  0.04185000000 [-0.00163038204,-0.00013286468] NEGATIVE
 0.04185000000  0.04190000000 [-0.00163048465,-0.00013287819] NEGATIVE
 0.04190000000  0.04195000000 [-0.00163058479,-0.00013288921] NEGATIVE
 0.04195000000  0.04200000000 [-0.00163068245,-0.00013289774] NEGATIVE
 0.04200000000  0.04205000000 [-0.00163077764,-0.00013290380] NEGATIVE
 0.04205000000  0.04210000000 [-0.00163087036,-0.00013290738] NEGATIVE
 0.04210000000  0.04215000000 [-0.00163096060,-0.00013290847] NEGATIVE
 0.04215000000  0.04220000000 [-0.00163104836,-0.00013290708] NEGATIVE
 0.04220000000  0.04225000000 [-0.00163113365,-0.00013290321] NEGATIVE
 0.04225000000  0.04230000000 [-0.00163121646,-0.00013289686] NEGATIVE
 0.04230000000  0.04235000000 [-0.00163129679,-0.00013288802] NEGATIVE
 0.04235000000  0.04240000000 [-0.00163137465,-0.00013287670] NEGATIVE
 0.04240000000  0.04245000000 [-0.00163145003,-0.00013286289] NEGATIVE
 0.04245000000  0.04250000000 [-0.00163152293,-0.00013284660] NEGATIVE
 0.04250000000  0.04255000000 [-0.00163159336,-0.00013282783] NEGATIVE
 0.04255000000  0.04260000000 [-0.00163166130,-0.00013280657] NEGATIVE
 0.04260000000  0.04265000000 [-0.00163172677,-0.00013278282] NEGATIVE
 0.04265000000  0.04270000000 [-0.00163178975,-0.00013275659] NEGATIVE
 0.04270000000  0.04275000000 [-0.00163185026,-0.00013272787] NEGATIVE
 0.04275000000  0.04280000000 [-0.00163190829,-0.00013269667] NEGATIVE
 0.04280000000  0.04285000000 [-0.00163196383,-0.00013266297] NEGATIVE
 0.04285000000  0.04290000000 [-0.00163201690,-0.00013262679] NEGATIVE
 0.04290000000  0.04295000000 [-0.00163206748,-0.00013258813] NEGATIVE
 0.04295000000  0.04300000000 [-0.00163211558,-0.00013254697] NEGATIVE
 0.04300000000  0.04305000000 [-0.00163216121,-0.00013250333] NEGATIVE
 0.04305000000  0.04310000000 [-0.00163220434,-0.00013245720] NEGATIVE
 0.04310000000  0.04315000000 [-0.00163224500,-0.00013240857] NEGATIVE
 0.04315000000  0.04320000000 [-0.00163228317,-0.00013235746] NEGATIVE
 0.04320000000  0.04325000000 [-0.00163231886,-0.00013230386] NEGATIVE
 0.04325000000  0.04330000000 [-0.00163235207,-0.00013224777] NEGATIVE
 0.04330000000  0.04335000000 [-0.00163238279,-0.00013218919] NEGATIVE
 0.04335000000  0.04340000000 [-0.00163241103,-0.00013212812] NEGATIVE
 0.04340000000  0.04345000000 [-0.00163243678,-0.00013206455] NEGATIVE
 0.04345000000  0.04350000000 [-0.00163246005,-0.00013199850] NEGATIVE
 0.04350000000  0.04355000000 [-0.00163248083,-0.00013192995] NEGATIVE
 0.04355000000  0.04360000000 [-0.00163249913,-0.00013185891] NEGATIVE
 0.04360000000  0.04365000000 [-0.00163251494,-0.00013178537] NEGATIVE
 0.04365000000  0.04370000000 [-0.00163252826,-0.00013170935] NEGATIVE
 0.04370000000  0.04375000000 [-0.00163253910,-0.00013163083] NEGATIVE
 0.04375000000  0.04380000000 [-0.00163254744,-0.00013154981] NEGATIVE
 0.04380000000  0.04385000000 [-0.00163255331,-0.00013146630] NEGATIVE
 0.04385000000  0.04390000000 [-0.00163255668,-0.00013138030] NEGATIVE
 0.04390000000  0.04395000000 [-0.00163255757,-0.00013129180] NEGATIVE
 0.04395000000  0.04400000000 [-0.00163255596,-0.00013120081] NEGATIVE
 0.04400000000  0.04405000000 [-0.00163255187,-0.00013110732] NEGATIVE
 0.04405000000  0.04410000000 [-0.00163254529,-0.00013101133] NEGATIVE
 0.04410000000  0.04415000000 [-0.00163253622,-0.00013091285] NEGATIVE
 0.04415000000  0.04420000000 [-0.00163252465,-0.00013081187] NEGATIVE
 0.04420000000  0.04425000000 [-0.00163251060,-0.00013070839] NEGATIVE
 0.04425000000  0.04430000000 [-0.00163249406,-0.00013060242] NEGATIVE
 0.04430000000  0.04435000000 [-0.00163247502,-0.00013049395] NEGATIVE
 0.04435000000  0.04440000000 [-0.00163245349,-0.00013038298] NEGATIVE
 0.04440000000  0.04445000000 [-0.00163242948,-0.00013026951] NEGATIVE
 0.04445000000  0.04450000000 [-0.00163240296,-0.00013015354] NEGATIVE
 0.04450000000  0.04455000000 [-0.00163237396,-0.00013003507] NEGATIVE
 0.04455000000  0.04460000000 [-0.00163234246,-0.00012991411] NEGATIVE
 0.04460000000  0.04465000000 [-0.00163230847,-0.00012979064] NEGATIVE
 0.04465000000  0.04470000000 [-0.00163227199,-0.00012966467] NEGATIVE
 0.04470000000  0.04475000000 [-0.00163223301,-0.00012953620] NEGATIVE
 0.04475000000  0.04480000000 [-0.00163219154,-0.00012940523] NEGATIVE
 0.04480000000  0.04485000000 [-0.00163214757,-0.00012927176] NEGATIVE
 0.04485000000  0.04490000000 [-0.00163210110,-0.00012913579] NEGATIVE
 0.04490000000  0.04495000000 [-0.00163205215,-0.00012899731] NEGATIVE
 0.04495000000  0.04500000000 [-0.00163200069,-0.00012885634] NEGATIVE
 0.04500000000  0.04505000000 [-0.00163194674,-0.00012871285] NEGATIVE
 0.04505000000  0.04510000000 [-0.00163189029,-0.00012856687] NEGATIVE
 0.04510000000  0.04515000000 [-0.00163183135,-0.00012841838] NEGATIVE
 0.04515000000  0.04520000000 [-0.00163176990,-0.00012826739] NEGATIVE
 0.04520000000  0.04525000000 [-0.00163170596,-0.00012811389] NEGATIVE
 0.04525000000  0.04530000000 [-0.00163163952,-0.00012795789] NEGATIVE
 0.04530000000  0.04535000000 [-0.00163157059,-0.00012779938] NEGATIVE
 0.04535000000  0.04540000000 [-0.00163149915,-0.00012763837] NEGATIVE
 0.04540000000  0.04545000000 [-0.00163142521,-0.00012747485] NEGATIVE
 0.04545000000  0.04550000000 [-0.00163134878,-0.00012730883] NEGATIVE
 0.04550000000  0.04555000000 [-0.00163126984,-0.00012714030] NEGATIVE
 0.04555000000  0.04560000000 [-0.00163118841,-0.00012696926] NEGATIVE
 0.04560000000  0.04565000000 [-0.00163110447,-0.00012679571] NEGATIVE
 0.04565000000  0.04570000000 [-0.00163101803,-0.00012661966] NEGATIVE
 0.04570000000  0.04575000000 [-0.00163092909,-0.00012644110] NEGATIVE
 0.04575000000  0.04580000000 [-0.00163083765,-0.00012626003] NEGATIVE
 0.04580000000  0.04585000000 [-0.00163074371,-0.00012607645] NEGATIVE
 0.04585000000  0.04590000000 [-0.00163064726,-0.00012589036] NEGATIVE
 0.04590000000  0.04595000000 [-0.00163054831,-0.00012570176] NEGATIVE
 0.04595000000  0.04600000000 [-0.00163044686,-0.00012551065] NEGATIVE
 0.04600000000  0.04605000000 [-0.00163034290,-0.00012531704] NEGATIVE
 0.04605000000  0.04610000000 [-0.00163023644,-0.00012512091] NEGATIVE
 0.04610000000  0.04615000000 [-0.00163012748,-0.00012492227] NEGATIVE
 0.04615000000  0.04620000000 [-0.00163001601,-0.00012472112] NEGATIVE
 0.04620000000  0.04625000000 [-0.00162990204,-0.00012451745] NEGATIVE
 0.04625000000  0.04630000000 [-0.00162978556,-0.00012431128] NEGATIVE
 0.04630000000  0.04635000000 [-0.00162966657,-0.00012410259] NEGATIVE
 0.04635000000  0.04640000000 [-0.00162954508,-0.00012389139] NEGATIVE
 0.04640000000  0.04645000000 [-0.00162942108,-0.00012367768] NEGATIVE
 0.04645000000  0.04650000000 [-0.00162929458,-0.00012346145] NEGATIVE
 0.04650000000  0.04655000000 [-0.00162916556,-0.00012324271] NEGATIVE
 0.04655000000  0.04660000000 [-0.00162903404,-0.00012302145] NEGATIVE
 0.04660000000  0.04665000000 [-0.00162890001,-0.00012279768] NEGATIVE
 0.04665000000  0.04670000000 [-0.00162876348,-0.00012257139] NEGATIVE
 0.04670000000  0.04675000000 [-0.00162862443,-0.00012234259] NEGATIVE
 0.04675000000  0.04680000000 [-0.00162848288,-0.00012211128] NEGATIVE
 0.04680000000  0.04685000000 [-0.00162833881,-0.00012187744] NEGATIVE
 0.04685000000  0.04690000000 [-0.00162819224,-0.00012164109] NEGATIVE
 0.04690000000  0.04695000000 [-0.00162804316,-0.00012140223] NEGATIVE
 0.04695000000  0.04700000000 [-0.00162789156,-0.00012116084] NEGATIVE
 0.04700000000  0.04705000000 [-0.00162773745,-0.00012091694] NEGATIVE
 0.04705000000  0.04710000000 [-0.00162758084,-0.00012067052] NEGATIVE
 0.04710000000  0.04715000000 [-0.00162742171,-0.00012042159] NEGATIVE
 0.04715000000  0.04720000000 [-0.00162726007,-0.00012017013] NEGATIVE
 0.04720000000  0.04725000000 [-0.00162709591,-0.00011991615] NEGATIVE
 0.04725000000  0.04730000000 [-0.00162692925,-0.00011965966] NEGATIVE
 0.04730000000  0.04735000000 [-0.00162676007,-0.00011940064] NEGATIVE
 0.04735000000  0.04740000000 [-0.00162658837,-0.00011913911] NEGATIVE
 0.04740000000  0.04745000000 [-0.00162641417,-0.00011887505] NEGATIVE
 0.04745000000  0.04750000000 [-0.00162623745,-0.00011860848] NEGATIVE
 0.04750000000  0.04755000000 [-0.00162605821,-0.00011833938] NEGATIVE
 0.04755000000  0.04760000000 [-0.00162587646,-0.00011806776] NEGATIVE
 0.04760000000  0.04765000000 [-0.00162569219,-0.00011779362] NEGATIVE
 0.04765000000  0.04770000000 [-0.00162550541,-0.00011751696] NEGATIVE
 0.04770000000  0.04775000000 [-0.00162531611,-0.00011723777] NEGATIVE
 0.04775000000  0.04780000000 [-0.00162512430,-0.00011695606] NEGATIVE
 0.04780000000  0.04785000000 [-0.00162492997,-0.00011667183] NEGATIVE
 0.04785000000  0.04790000000 [-0.00162473312,-0.00011638507] NEGATIVE
 0.04790000000  0.04795000000 [-0.00162453376,-0.00011609579] NEGATIVE
 0.04795000000  0.04800000000 [-0.00162433187,-0.00011580398] NEGATIVE
 0.04800000000  0.04805000000 [-0.00162412747,-0.00011550965] NEGATIVE
 0.04805000000  0.04810000000 [-0.00162392055,-0.00011521279] NEGATIVE
 0.04810000000  0.04815000000 [-0.00162371111,-0.00011491341] NEGATIVE
 0.04815000000  0.04820000000 [-0.00162349915,-0.00011461151] NEGATIVE
 0.04820000000  0.04825000000 [-0.00162328467,-0.00011430707] NEGATIVE
 0.04825000000  0.04830000000 [-0.00162306767,-0.00011400011] NEGATIVE
 0.04830000000  0.04835000000 [-0.00162284815,-0.00011369062] NEGATIVE
 0.04835000000  0.04840000000 [-0.00162262611,-0.00011337861] NEGATIVE
 0.04840000000  0.04845000000 [-0.00162240155,-0.00011306406] NEGATIVE
 0.04845000000  0.04850000000 [-0.00162217447,-0.00011274699] NEGATIVE
 0.04850000000  0.04855000000 [-0.00162194486,-0.00011242739] NEGATIVE
 0.04855000000  0.04860000000 [-0.00162171274,-0.00011210526] NEGATIVE
 0.04860000000  0.04865000000 [-0.00162147809,-0.00011178060] NEGATIVE
 0.04865000000  0.04870000000 [-0.00162124091,-0.00011145342] NEGATIVE
 0.04870000000  0.04875000000 [-0.00162100122,-0.00011112370] NEGATIVE
 0.04875000000  0.04880000000 [-0.00162075900,-0.00011079145] NEGATIVE
 0.04880000000  0.04885000000 [-0.00162051425,-0.00011045667] NEGATIVE
 0.04885000000  0.04890000000 [-0.00162026698,-0.00011011936] NEGATIVE
 0.04890000000  0.04895000000 [-0.00162001719,-0.00010977952] NEGATIVE
 0.04895000000  0.04900000000 [-0.00161976487,-0.00010943714] NEGATIVE
 0.04900000000  0.04905000000 [-0.00161951003,-0.00010909224] NEGATIVE
 0.04905000000  0.04910000000 [-0.00161925266,-0.00010874480] NEGATIVE
 0.04910000000  0.04915000000 [-0.00161899276,-0.00010839482] NEGATIVE
 0.04915000000  0.04920000000 [-0.00161873034,-0.00010804232] NEGATIVE
 0.04920000000  0.04925000000 [-0.00161846538,-0.00010768728] NEGATIVE
 0.04925000000  0.04930000000 [-0.00161819791,-0.00010732970] NEGATIVE
 0.04930000000  0.04935000000 [-0.00161792790,-0.00010696960] NEGATIVE
 0.04935000000  0.04940000000 [-0.00161765537,-0.00010660695] NEGATIVE
 0.04940000000  0.04945000000 [-0.00161738030,-0.00010624178] NEGATIVE
 0.04945000000  0.04950000000 [-0.00161710271,-0.00010587406] NEGATIVE
 0.04950000000  0.04955000000 [-0.00161682259,-0.00010550381] NEGATIVE
 0.04955000000  0.04960000000 [-0.00161653994,-0.00010513103] NEGATIVE
 0.04960000000  0.04965000000 [-0.00161625476,-0.00010475570] NEGATIVE
 0.04965000000  0.04970000000 [-0.00161596705,-0.00010437784] NEGATIVE
 0.04970000000  0.04975000000 [-0.00161567681,-0.00010399745] NEGATIVE
 0.04975000000  0.04980000000 [-0.00161538404,-0.00010361451] NEGATIVE
 0.04980000000  0.04985000000 [-0.00161508873,-0.00010322904] NEGATIVE
 0.04985000000  0.04990000000 [-0.00161479090,-0.00010284103] NEGATIVE
 0.04990000000  0.04995000000 [-0.00161449053,-0.00010245048] NEGATIVE
 0.04995000000  0.05000000000 [-0.00161418763,-0.00010205739] NEGATIVE
 0.05000000000  0.05005000000 [-0.00161388219,-0.00010166176] NEGATIVE
 0.05005000000  0.05010000000 [-0.00161357423,-0.00010126359] NEGATIVE
 0.05010000000  0.05015000000 [-0.00161326372,-0.00010086288] NEGATIVE
 0.05015000000  0.05020000000 [-0.00161295069,-0.00010045963] NEGATIVE
 0.05020000000  0.05025000000 [-0.00161263512,-0.00010005384] NEGATIVE
 0.05025000000  0.05030000000 [-0.00161231702,-0.00009964550] NEGATIVE
 0.05030000000  0.05035000000 [-0.00161199638,-0.00009923463] NEGATIVE
 0.05035000000  0.05040000000 [-0.00161167320,-0.00009882121] NEGATIVE
 0.05040000000  0.05045000000 [-0.00161134749,-0.00009840525] NEGATIVE
 0.05045000000  0.05050000000 [-0.00161101925,-0.00009798675] NEGATIVE
 0.05050000000  0.05055000000 [-0.00161068846,-0.00009756570] NEGATIVE
 0.05055000000  0.05060000000 [-0.00161035514,-0.00009714211] NEGATIVE
 0.05060000000  0.05065000000 [-0.00161001929,-0.00009671598] NEGATIVE
 0.05065000000  0.05070000000 [-0.00160968089,-0.00009628730] NEGATIVE
 0.05070000000  0.05075000000 [-0.00160933996,-0.00009585608] NEGATIVE
 0.05075000000  0.05080000000 [-0.00160899648,-0.00009542231] NEGATIVE
 0.05080000000  0.05085000000 [-0.00160865047,-0.00009498600] NEGATIVE
 0.05085000000  0.05090000000 [-0.00160830192,-0.00009454714] NEGATIVE
 0.05090000000  0.05095000000 [-0.00160795083,-0.00009410573] NEGATIVE
 0.05095000000  0.05100000000 [-0.00160759720,-0.00009366178] NEGATIVE
 0.05100000000  0.05105000000 [-0.00160724103,-0.00009321528] NEGATIVE
 0.05105000000  0.05110000000 [-0.00160688232,-0.00009276623] NEGATIVE
 0.05110000000  0.05115000000 [-0.00160652107,-0.00009231464] NEGATIVE
 0.05115000000  0.05120000000 [-0.00160615728,-0.00009186049] NEGATIVE
 0.05120000000  0.05125000000 [-0.00160579094,-0.00009140380] NEGATIVE
 0.05125000000  0.05130000000 [-0.00160542207,-0.00009094456] NEGATIVE
 0.05130000000  0.05135000000 [-0.00160505065,-0.00009048278] NEGATIVE
 0.05135000000  0.05140000000 [-0.00160467669,-0.00009001844] NEGATIVE
 0.05140000000  0.05145000000 [-0.00160430018,-0.00008955155] NEGATIVE
 0.05145000000  0.05150000000 [-0.00160392113,-0.00008908211] NEGATIVE
 0.05150000000  0.05155000000 [-0.00160353954,-0.00008861012] NEGATIVE
 0.05155000000  0.05160000000 [-0.00160315540,-0.00008813558] NEGATIVE
 0.05160000000  0.05165000000 [-0.00160276872,-0.00008765849] NEGATIVE
 0.05165000000  0.05170000000 [-0.00160237949,-0.00008717884] NEGATIVE
 0.05170000000  0.05175000000 [-0.00160198772,-0.00008669665] NEGATIVE
 0.05175000000  0.05180000000 [-0.00160159340,-0.00008621190] NEGATIVE
 0.05180000000  0.05185000000 [-0.00160119653,-0.00008572460] NEGATIVE
 0.05185000000  0.05190000000 [-0.00160079712,-0.00008523474] NEGATIVE
 0.05190000000  0.05195000000 [-0.00160039517,-0.00008474233] NEGATIVE
 0.05195000000  0.05200000000 [-0.00159999066,-0.00008424737] NEGATIVE
 0.05200000000  0.05205000000 [-0.00159958361,-0.00008374985] NEGATIVE
 0.05205000000  0.05210000000 [-0.00159917401,-0.00008324978] NEGATIVE
 0.05210000000  0.05215000000 [-0.00159876186,-0.00008274715] NEGATIVE
 0.05215000000  0.05220000000 [-0.00159834716,-0.00008224197] NEGATIVE
 0.05220000000  0.05225000000 [-0.00159792991,-0.00008173423] NEGATIVE
 0.05225000000  0.05230000000 [-0.00159751011,-0.00008122394] NEGATIVE
 0.05230000000  0.05235000000 [-0.00159708777,-0.00008071109] NEGATIVE
 0.05235000000  0.05240000000 [-0.00159666287,-0.00008019568] NEGATIVE
 0.05240000000  0.05245000000 [-0.00159623542,-0.00007967772] NEGATIVE
 0.05245000000  0.05250000000 [-0.00159580542,-0.00007915719] NEGATIVE
 0.05250000000  0.05255000000 [-0.00159537287,-0.00007863411] NEGATIVE
 0.05255000000  0.05260000000 [-0.00159493777,-0.00007810847] NEGATIVE
 0.05260000000  0.05265000000 [-0.00159450011,-0.00007758027] NEGATIVE
 0.05265000000  0.05270000000 [-0.00159405991,-0.00007704952] NEGATIVE
 0.05270000000  0.05275000000 [-0.00159361715,-0.00007651620] NEGATIVE
 0.05275000000  0.05280000000 [-0.00159317184,-0.00007598032] NEGATIVE
 0.05280000000  0.05285000000 [-0.00159272397,-0.00007544189] NEGATIVE
 0.05285000000  0.05290000000 [-0.00159227355,-0.00007490089] NEGATIVE
 0.05290000000  0.05295000000 [-0.00159182058,-0.00007435733] NEGATIVE
 0.05295000000  0.05300000000 [-0.00159136505,-0.00007381121] NEGATIVE
 0.05300000000  0.05305000000 [-0.00159090696,-0.00007326253] NEGATIVE
 0.05305000000  0.05310000000 [-0.00159044632,-0.00007271128] NEGATIVE
 0.05310000000  0.05315000000 [-0.00158998313,-0.00007215748] NEGATIVE
 0.05315000000  0.05320000000 [-0.00158951738,-0.00007160111] NEGATIVE
 0.05320000000  0.05325000000 [-0.00158904907,-0.00007104217] NEGATIVE
 0.05325000000  0.05330000000 [-0.00158857820,-0.00007048068] NEGATIVE
 0.05330000000  0.05335000000 [-0.00158810478,-0.00006991662] NEGATIVE
 0.05335000000  0.05340000000 [-0.00158762880,-0.00006934999] NEGATIVE
 0.05340000000  0.05345000000 [-0.00158715026,-0.00006878080] NEGATIVE
 0.05345000000  0.05350000000 [-0.00158666917,-0.00006820905] NEGATIVE
 0.05350000000  0.05355000000 [-0.00158618551,-0.00006763473] NEGATIVE
 0.05355000000  0.05360000000 [-0.00158569930,-0.00006705784] NEGATIVE
 0.05360000000  0.05365000000 [-0.00158521052,-0.00006647839] NEGATIVE
 0.05365000000  0.05370000000 [-0.00158471919,-0.00006589637] NEGATIVE
 0.05370000000  0.05375000000 [-0.00158422530,-0.00006531178] NEGATIVE
 0.05375000000  0.05380000000 [-0.00158372884,-0.00006472463] NEGATIVE
 0.05380000000  0.05385000000 [-0.00158322983,-0.00006413491] NEGATIVE
 0.05385000000  0.05390000000 [-0.00158272825,-0.00006354262] NEGATIVE
 0.05390000000  0.05395000000 [-0.00158222411,-0.00006294776] NEGATIVE
 0.05395000000  0.05400000000 [-0.00158171741,-0.00006235034] NEGATIVE
 0.05400000000  0.05405000000 [-0.00158120815,-0.00006175034] NEGATIVE
 0.05405000000  0.05410000000 [-0.00158069632,-0.00006114778] NEGATIVE
 0.05410000000  0.05415000000 [-0.00158018193,-0.00006054264] NEGATIVE
 0.05415000000  0.05420000000 [-0.00157966498,-0.00005993494] NEGATIVE
 0.05420000000  0.05425000000 [-0.00157914546,-0.00005932466] NEGATIVE
 0.05425000000  0.05430000000 [-0.00157862338,-0.00005871182] NEGATIVE
 0.05430000000  0.05435000000 [-0.00157809873,-0.00005809640] NEGATIVE
 0.05435000000  0.05440000000 [-0.00157757152,-0.00005747841] NEGATIVE
 0.05440000000  0.05445000000 [-0.00157704175,-0.00005685784] NEGATIVE
 0.05445000000  0.05450000000 [-0.00157650941,-0.00005623471] NEGATIVE
 0.05450000000  0.05455000000 [-0.00157597450,-0.00005560900] NEGATIVE
 0.05455000000  0.05460000000 [-0.00157543702,-0.00005498072] NEGATIVE
 0.05460000000  0.05465000000 [-0.00157489698,-0.00005434987] NEGATIVE
 0.05465000000  0.05470000000 [-0.00157435437,-0.00005371644] NEGATIVE
 0.05470000000  0.05475000000 [-0.00157380920,-0.00005308044] NEGATIVE
 0.05475000000  0.05480000000 [-0.00157326145,-0.00005244186] NEGATIVE
 0.05480000000  0.05485000000 [-0.00157271114,-0.00005180070] NEGATIVE
 0.05485000000  0.05490000000 [-0.00157215826,-0.00005115697] NEGATIVE
 0.05490000000  0.05495000000 [-0.00157160282,-0.00005051066] NEGATIVE
 0.05495000000  0.05500000000 [-0.00157104480,-0.00004986178] NEGATIVE
 0.05500000000  0.05505000000 [-0.00157048421,-0.00004921032] NEGATIVE
 0.05505000000  0.05510000000 [-0.00156992105,-0.00004855628] NEGATIVE
 0.05510000000  0.05515000000 [-0.00156935533,-0.00004789967] NEGATIVE
 0.05515000000  0.05520000000 [-0.00156878703,-0.00004724048] NEGATIVE
 0.05520000000  0.05525000000 [-0.00156821616,-0.00004657871] NEGATIVE
 0.05525000000  0.05530000000 [-0.00156764271,-0.00004591436] NEGATIVE
 0.05530000000  0.05535000000 [-0.00156706670,-0.00004524743] NEGATIVE
 0.05535000000  0.05540000000 [-0.00156648811,-0.00004457792] NEGATIVE
 0.05540000000  0.05545000000 [-0.00156590695,-0.00004390584] NEGATIVE
 0.05545000000  0.05550000000 [-0.00156532322,-0.00004323117] NEGATIVE
 0.05550000000  0.05555000000 [-0.00156473692,-0.00004255393] NEGATIVE
 0.05555000000  0.05560000000 [-0.00156414804,-0.00004187410] NEGATIVE
 0.05560000000  0.05565000000 [-0.00156355658,-0.00004119169] NEGATIVE
 0.05565000000  0.05570000000 [-0.00156296255,-0.00004050670] NEGATIVE
 0.05570000000  0.05575000000 [-0.00156236595,-0.00003981913] NEGATIVE
 0.05575000000  0.05580000000 [-0.00156176677,-0.00003912897] NEGATIVE
 0.05580000000  0.05585000000 [-0.00156116501,-0.00003843624] NEGATIVE
 0.05585000000  0.05590000000 [-0.00156056068,-0.00003774092] NEGATIVE
 0.05590000000  0.05595000000 [-0.00155995377,-0.00003704302] NEGATIVE
 0.05595000000  0.05600000000 [-0.00155934429,-0.00003634253] NEGATIVE
 0.05600000000  0.05605000000 [-0.00155873223,-0.00003563946] NEGATIVE
 0.05605000000  0.05610000000 [-0.00155811759,-0.00003493380] NEGATIVE
 0.05610000000  0.05615000000 [-0.00155750037,-0.00003422557] NEGATIVE
 0.05615000000  0.05620000000 [-0.00155688057,-0.00003351474] NEGATIVE
 0.05620000000  0.05625000000 [-0.00155625820,-0.00003280133] NEGATIVE
 0.05625000000  0.05630000000 [-0.00155563324,-0.00003208533] NEGATIVE
 0.05630000000  0.05635000000 [-0.00155500571,-0.00003136675] NEGATIVE
 0.05635000000  0.05640000000 [-0.00155437559,-0.00003064558] NEGATIVE
 0.05640000000  0.05645000000 [-0.00155374290,-0.00002992183] NEGATIVE
 0.05645000000  0.05650000000 [-0.00155310762,-0.00002919548] NEGATIVE
 0.05650000000  0.05655000000 [-0.00155246977,-0.00002846655] NEGATIVE
 0.05655000000  0.05660000000 [-0.00155182933,-0.00002773503] NEGATIVE
 0.05660000000  0.05665000000 [-0.00155118631,-0.00002700093] NEGATIVE
 0.05665000000  0.05670000000 [-0.00155054071,-0.00002626423] NEGATIVE
 0.05670000000  0.05675000000 [-0.00154989252,-0.00002552494] NEGATIVE
 0.05675000000  0.05680000000 [-0.00154924176,-0.00002478307] NEGATIVE
 0.05680000000  0.05685000000 [-0.00154858841,-0.00002403860] NEGATIVE
 0.05685000000  0.05690000000 [-0.00154793247,-0.00002329155] NEGATIVE
 0.05690000000  0.05695000000 [-0.00154727395,-0.00002254190] NEGATIVE
 0.05695000000  0.05700000000 [-0.00154661285,-0.00002178966] NEGATIVE
 0.05700000000  0.05705000000 [-0.00154594917,-0.00002103483] NEGATIVE
 0.05705000000  0.05710000000 [-0.00154528289,-0.00002027741] NEGATIVE
 0.05710000000  0.05715000000 [-0.00154461404,-0.00001951740] NEGATIVE
 0.05715000000  0.05720000000 [-0.00154394259,-0.00001875479] NEGATIVE
 0.05720000000  0.05725000000 [-0.00154326856,-0.00001798959] NEGATIVE
 0.05725000000  0.05730000000 [-0.00154259195,-0.00001722180] NEGATIVE
 0.05730000000  0.05735000000 [-0.00154191275,-0.00001645141] NEGATIVE
 0.05735000000  0.05740000000 [-0.00154123095,-0.00001567843] NEGATIVE
 0.05740000000  0.05745000000 [-0.00154054658,-0.00001490286] NEGATIVE
 0.05745000000  0.05750000000 [-0.00153985961,-0.00001412469] NEGATIVE
 0.05750000000  0.05755000000 [-0.00153917006,-0.00001334392] NEGATIVE
 0.05755000000  0.05760000000 [-0.00153847791,-0.00001256056] NEGATIVE
 0.05760000000  0.05765000000 [-0.00153778318,-0.00001177461] NEGATIVE
 0.05765000000  0.05770000000 [-0.00153708586,-0.00001098605] NEGATIVE
 0.05770000000  0.05775000000 [-0.00153638594,-0.00001019490] NEGATIVE
 0.05775000000  0.05780000000 [-0.00153568344,-0.00000940116] NEGATIVE
 0.05780000000  0.05785000000 [-0.00153497835,-0.00000860481] NEGATIVE
 0.05785000000  0.05790000000 [-0.00153427066,-0.00000780587] NEGATIVE
 0.05790000000  0.05795000000 [-0.00153356039,-0.00000700433] NEGATIVE
 0.05795000000  0.05800000000 [-0.00153284752,-0.00000620019] NEGATIVE
 0.05800000000  0.05805000000 [-0.00153213206,-0.00000539345] NEGATIVE
 0.05805000000  0.05810000000 [-0.00153141401,-0.00000458412] NEGATIVE
 0.05810000000  0.05815000000 [-0.00153069336,-0.00000377218] NEGATIVE
 0.05815000000  0.05820000000 [-0.00152997012,-0.00000295764] NEGATIVE
 0.05820000000  0.05825000000 [-0.00152924429,-0.00000214050] NEGATIVE
 0.05825000000  0.05830000000 [-0.00152851586,-0.00000132076] NEGATIVE
 0.05830000000  0.05835000000 [-0.00152778484,-0.00000049842] NEGATIVE
 0.05835000000  0.05837500000 [-0.00114541269,-0.00038170222] NEGATIVE
 0.05837500000  0.05840000000 [-0.00114503382,-0.00038130052] NEGATIVE
 0.05840000000  0.05842500000 [-0.00114465430,-0.00038089816] NEGATIVE
 0.05842500000  0.05845000000 [-0.00114427413,-0.00038049515] NEGATIVE
 0.05845000000  0.05847500000 [-0.00114389331,-0.00038009150] NEGATIVE
 0.05847500000  0.05850000000 [-0.00114351184,-0.00037968719] NEGATIVE
 0.05850000000  0.05852500000 [-0.00114312972,-0.00037928223] NEGATIVE
 0.05852500000  0.05855000000 [-0.00114274695,-0.00037887663] NEGATIVE
 0.05855000000  0.05857500000 [-0.00114236353,-0.00037847037] NEGATIVE
 0.05857500000  0.05860000000 [-0.00114197947,-0.00037806346] NEGATIVE
 0.05860000000  0.05862500000 [-0.00114159475,-0.00037765590] NEGATIVE
 0.05862500000  0.05865000000 [-0.00114120938,-0.00037724769] NEGATIVE
 0.05865000000  0.05867500000 [-0.00114082337,-0.00037683883] NEGATIVE
 0.05867500000  0.05870000000 [-0.00114043670,-0.00037642932] NEGATIVE
 0.05870000000  0.05872500000 [-0.00114004939,-0.00037601916] NEGATIVE
 0.05872500000  0.05875000000 [-0.00113966142,-0.00037560835] NEGATIVE
 0.05875000000  0.05877500000 [-0.00113927281,-0.00037519689] NEGATIVE
 0.05877500000  0.05880000000 [-0.00113888354,-0.00037478477] NEGATIVE
 0.05880000000  0.05882500000 [-0.00113849363,-0.00037437201] NEGATIVE
 0.05882500000  0.05885000000 [-0.00113810306,-0.00037395859] NEGATIVE
 0.05885000000  0.05887500000 [-0.00113771185,-0.00037354453] NEGATIVE
 0.05887500000  0.05890000000 [-0.00113731998,-0.00037312981] NEGATIVE
 0.05890000000  0.05892500000 [-0.00113692747,-0.00037271444] NEGATIVE
 0.05892500000  0.05895000000 [-0.00113653430,-0.00037229842] NEGATIVE
 0.05895000000  0.05897500000 [-0.00113614048,-0.00037188175] NEGATIVE
 0.05897500000  0.05900000000 [-0.00113574602,-0.00037146443] NEGATIVE
 0.05900000000  0.05902500000 [-0.00113535090,-0.00037104646] NEGATIVE
 0.05902500000  0.05905000000 [-0.00113495513,-0.00037062784] NEGATIVE
 0.05905000000  0.05907500000 [-0.00113455872,-0.00037020856] NEGATIVE
 0.05907500000  0.05910000000 [-0.00113416165,-0.00036978863] NEGATIVE
 0.05910000000  0.05912500000 [-0.00113376393,-0.00036936806] NEGATIVE
 0.05912500000  0.05915000000 [-0.00113336556,-0.00036894683] NEGATIVE
 0.05915000000  0.05917500000 [-0.00113296654,-0.00036852495] NEGATIVE
 0.05917500000  0.05920000000 [-0.00113256687,-0.00036810241] NEGATIVE
 0.05920000000  0.05922500000 [-0.00113216655,-0.00036767923] NEGATIVE
 0.05922500000  0.05925000000 [-0.00113176558,-0.00036725539] NEGATIVE
 0.05925000000  0.05927500000 [-0.00113136395,-0.00036683091] NEGATIVE
 0.05927500000  0.05930000000 [-0.00113096168,-0.00036640577] NEGATIVE
 0.05930000000  0.05932500000 [-0.00113055875,-0.00036597998] NEGATIVE
 0.05932500000  0.05935000000 [-0.00113015518,-0.00036555353] NEGATIVE
 0.05935000000  0.05937500000 [-0.00112975095,-0.00036512644] NEGATIVE
 0.05937500000  0.05940000000 [-0.00112934607,-0.00036469869] NEGATIVE
 0.05940000000  0.05942500000 [-0.00112894054,-0.00036427029] NEGATIVE
 0.05942500000  0.05945000000 [-0.00112853436,-0.00036384124] NEGATIVE
 0.05945000000  0.05947500000 [-0.00112812753,-0.00036341154] NEGATIVE
 0.05947500000  0.05950000000 [-0.00112772005,-0.00036298119] NEGATIVE
 0.05950000000  0.05952500000 [-0.00112731192,-0.00036255018] NEGATIVE
 0.05952500000  0.05955000000 [-0.00112690313,-0.00036211852] NEGATIVE
 0.05955000000  0.05957500000 [-0.00112649369,-0.00036168621] NEGATIVE
 0.05957500000  0.05960000000 [-0.00112608361,-0.00036125325] NEGATIVE
 0.05960000000  0.05962500000 [-0.00112567287,-0.00036081963] NEGATIVE
 0.05962500000  0.05965000000 [-0.00112526147,-0.00036038536] NEGATIVE
 0.05965000000  0.05967500000 [-0.00112484943,-0.00035995044] NEGATIVE
 0.05967500000  0.05970000000 [-0.00112443674,-0.00035951487] NEGATIVE
 0.05970000000  0.05972500000 [-0.00112402339,-0.00035907864] NEGATIVE
 0.05972500000  0.05975000000 [-0.00112360939,-0.00035864176] NEGATIVE
 0.05975000000  0.05977500000 [-0.00112319474,-0.00035820423] NEGATIVE
 0.05977500000  0.05980000000 [-0.00112277944,-0.00035776605] NEGATIVE
 0.05980000000  0.05982500000 [-0.00112236349,-0.00035732721] NEGATIVE
 0.05982500000  0.05985000000 [-0.00112194688,-0.00035688772] NEGATIVE
 0.05985000000  0.05987500000 [-0.00112152963,-0.00035644758] NEGATIVE
 0.05987500000  0.05990000000 [-0.00112111172,-0.00035600679] NEGATIVE
 0.05990000000  0.05992500000 [-0.00112069316,-0.00035556534] NEGATIVE
 0.05992500000  0.05995000000 [-0.00112027394,-0.00035512324] NEGATIVE
 0.05995000000  0.05997500000 [-0.00111985408,-0.00035468049] NEGATIVE
 0.05997500000  0.06000000000 [-0.00111943356,-0.00035423708] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_16_45_neg.out <==
 0.04000000000  0.04010000000 [-0.00431107718,-0.00100595425] NEGATIVE
 0.04010000000  0.04020000000 [-0.00431298195,-0.00100744659] NEGATIVE
 0.04020000000  0.04030000000 [-0.00431486103,-0.00100891317] NEGATIVE
 0.04030000000  0.04040000000 [-0.00431671440,-0.00101035397] NEGATIVE
 0.04040000000  0.04050000000 [-0.00431854205,-0.00101176900] NEGATIVE
 0.04050000000  0.04060000000 [-0.00432034397,-0.00101315823] NEGATIVE
 0.04060000000  0.04070000000 [-0.00432212017,-0.00101452168] NEGATIVE
 0.04070000000  0.04080000000 [-0.00432387062,-0.00101585931] NEGATIVE
 0.04080000000  0.04090000000 [-0.00432559532,-0.00101717113] NEGATIVE
 0.04090000000  0.04100000000 [-0.00432729426,-0.00101845713] NEGATIVE
 0.04100000000  0.04110000000 [-0.00432896744,-0.00101971730] NEGATIVE
 0.04110000000  0.04120000000 [-0.00433061483,-0.00102095163] NEGATIVE
 0.04120000000  0.04130000000 [-0.00433223645,-0.00102216011] NEGATIVE
 0.04130000000  0.04140000000 [-0.00433383226,-0.00102334273] NEGATIVE
 0.04140000000  0.04150000000 [-0.00433540228,-0.00102449949] NEGATIVE
 0.04150000000  0.04160000000 [-0.00433694649,-0.00102563037] NEGATIVE
 0.04160000000  0.04170000000 [-0.00433846487,-0.00102673537] NEGATIVE
 0.04170000000  0.04180000000 [-0.00433995743,-0.00102781448] NEGATIVE
 0.04180000000  0.04190000000 [-0.00434142415,-0.00102886769] NEGATIVE
 0.04190000000  0.04200000000 [-0.00434286502,-0.00102989499] NEGATIVE
 0.04200000000  0.04210000000 [-0.00434428005,-0.00103089637] NEGATIVE
 0.04210000000  0.04220000000 [-0.00434566921,-0.00103187183] NEGATIVE
 0.04220000000  0.04230000000 [-0.00434703250,-0.00103282135] NEGATIVE
 0.04230000000  0.04240000000 [-0.00434836990,-0.00103374493] NEGATIVE
 0.04240000000  0.04250000000 [-0.00434968142,-0.00103464255] NEGATIVE
 0.04250000000  0.04260000000 [-0.00435096705,-0.00103551422] NEGATIVE
 0.04260000000  0.04270000000 [-0.00435222676,-0.00103635992] NEGATIVE
 0.04270000000  0.04280000000 [-0.00435346057,-0.00103717964] NEGATIVE
 0.04280000000  0.04290000000 [-0.00435466845,-0.00103797337] NEGATIVE
 0.04290000000  0.04300000000 [-0.00435585040,-0.00103874111] NEGATIVE
 0.04300000000  0.04310000000 [-0.00435700641,-0.00103948284] NEGATIVE
 0.04310000000  0.04320000000 [-0.00435813647,-0.00104019856] NEGATIVE
 0.04320000000  0.04330000000 [-0.00435924057,-0.00104088826] NEGATIVE
 0.04330000000  0.04340000000 [-0.00436031871,-0.00104155193] NEGATIVE
 0.04340000000  0.04350000000 [-0.00436137087,-0.00104218956] NEGATIVE
 0.04350000000  0.04360000000 [-0.00436239705,-0.00104280115] NEGATIVE
 0.04360000000  0.04370000000 [-0.00436339723,-0.00104338668] NEGATIVE
 0.04370000000  0.04380000000 [-0.00436437142,-0.00104394615] NEGATIVE
 0.04380000000  0.04390000000 [-0.00436531959,-0.00104447954] NEGATIVE
 0.04390000000  0.04400000000 [-0.00436624175,-0.00104498685] NEGATIVE
 0.04400000000  0.04410000000 [-0.00436713788,-0.00104546807] NEGATIVE
 0.04410000000  0.04420000000 [-0.00436800798,-0.00104592320] NEGATIVE
 0.04420000000  0.04430000000 [-0.00436885203,-0.00104635221] NEGATIVE
 0.04430000000  0.04440000000 [-0.00436967003,-0.00104675511] NEGATIVE
 0.04440000000  0.04450000000 [-0.00437046197,-0.00104713188] NEGATIVE
 0.04450000000  0.04460000000 [-0.00437122784,-0.00104748252] NEGATIVE
 0.04460000000  0.04470000000 [-0.00437196763,-0.00104780701] NEGATIVE
 0.04470000000  0.04480000000 [-0.00437268133,-0.00104810536] NEGATIVE
 0.04480000000  0.04490000000 [-0.00437336893,-0.00104837755] NEGATIVE
 0.04490000000  0.04500000000 [-0.00437403044,-0.00104862357] NEGATIVE
 0.04500000000  0.04510000000 [-0.00437466583,-0.00104884341] NEGATIVE
 0.04510000000  0.04520000000 [-0.00437527509,-0.00104903706] NEGATIVE
 0.04520000000  0.04530000000 [-0.00437585823,-0.00104920452] NEGATIVE
 0.04530000000  0.04540000000 [-0.00437641523,-0.00104934578] NEGATIVE
 0.04540000000  0.04550000000 [-0.00437694608,-0.00104946082] NEGATIVE
 0.04550000000  0.04560000000 [-0.00437745077,-0.00104954965] NEGATIVE
 0.04560000000  0.04570000000 [-0.00437792929,-0.00104961225] NEGATIVE
 0.04570000000  0.04580000000 [-0.00437838165,-0.00104964860] NEGATIVE
 0.04580000000  0.04590000000 [-0.00437880782,-0.00104965872] NEGATIVE
 0.04590000000  0.04600000000 [-0.00437920779,-0.00104964257] NEGATIVE
 0.04600000000  0.04610000000 [-0.00437958157,-0.00104960017] NEGATIVE
 0.04610000000  0.04620000000 [-0.00437992914,-0.00104953149] NEGATIVE
 0.04620000000  0.04630000000 [-0.00438025049,-0.00104943652] NEGATIVE
 0.04630000000  0.04640000000 [-0.00438054562,-0.00104931527] NEGATIVE
 0.04640000000  0.04650000000 [-0.00438081451,-0.00104916772] NEGATIVE
 0.04650000000  0.04660000000 [-0.00438105715,-0.00104899386] NEGATIVE
 0.04660000000  0.04670000000 [-0.00438127355,-0.00104879369] NEGATIVE
 0.04670000000  0.04680000000 [-0.00438146368,-0.00104856719] NEGATIVE
 0.04680000000  0.04690000000 [-0.00438162754,-0.00104831435] NEGATIVE
 0.04690000000  0.04700000000 [-0.00438176513,-0.00104803518] NEGATIVE
 0.04700000000  0.04710000000 [-0.00438187642,-0.00104772965] NEGATIVE
 0.04710000000  0.04720000000 [-0.00438196143,-0.00104739776] NEGATIVE
 0.04720000000  0.04730000000 [-0.00438202012,-0.00104703951] NEGATIVE
 0.04730000000  0.04740000000 [-0.00438205251,-0.00104665487] NEGATIVE
 0.04740000000  0.04750000000 [-0.00438205857,-0.00104624385] NEGATIVE
 0.04750000000  0.04760000000 [-0.00438203830,-0.00104580644] NEGATIVE
 0.04760000000  0.04770000000 [-0.00438199169,-0.00104534262] NEGATIVE
 0.04770000000  0.04780000000 [-0.00438191873,-0.00104485239] NEGATIVE
 0.04780000000  0.04790000000 [-0.00438181942,-0.00104433574] NEGATIVE
 0.04790000000  0.04800000000 [-0.00438169374,-0.00104379266] NEGATIVE
 0.04800000000  0.04810000000 [-0.00438154168,-0.00104322314] NEGATIVE
 0.04810000000  0.04820000000 [-0.00438136324,-0.00104262717] NEGATIVE
 0.04820000000  0.04830000000 [-0.00438115841,-0.00104200475] NEGATIVE
 0.04830000000  0.04840000000 [-0.00438092718,-0.00104135586] NEGATIVE
 0.04840000000  0.04850000000 [-0.00438066954,-0.00104068050] NEGATIVE
 0.04850000000  0.04860000000 [-0.00438038548,-0.00103997866] NEGATIVE
 0.04860000000  0.04870000000 [-0.00438007500,-0.00103925032] NEGATIVE
 0.04870000000  0.04880000000 [-0.00437973807,-0.00103849549] NEGATIVE
 0.04880000000  0.04890000000 [-0.00437937471,-0.00103771414] NEGATIVE
 0.04890000000  0.04900000000 [-0.00437898489,-0.00103690628] NEGATIVE
 0.04900000000  0.04910000000 [-0.00437856861,-0.00103607190] NEGATIVE
 0.04910000000  0.04920000000 [-0.00437812586,-0.00103521098] NEGATIVE
 0.04920000000  0.04930000000 [-0.00437765663,-0.00103432351] NEGATIVE
 0.04930000000  0.04940000000 [-0.00437716091,-0.00103340949] NEGATIVE
 0.04940000000  0.04950000000 [-0.00437663869,-0.00103246891] NEGATIVE
 0.04950000000  0.04960000000 [-0.00437608997,-0.00103150176] NEGATIVE
 0.04960000000  0.04970000000 [-0.00437551473,-0.00103050803] NEGATIVE
 0.04970000000  0.04980000000 [-0.00437491297,-0.00102948772] NEGATIVE
 0.04980000000  0.04990000000 [-0.00437428468,-0.00102844081] NEGATIVE
 0.04990000000  0.05000000000 [-0.00437362985,-0.00102736729] NEGATIVE
 0.05000000000  0.05010000000 [-0.00437294846,-0.00102626716] NEGATIVE
 0.05010000000  0.05020000000 [-0.00437224052,-0.00102514041] NEGATIVE
 0.05020000000  0.05030000000 [-0.00437150601,-0.00102398702] NEGATIVE
 0.05030000000  0.05040000000 [-0.00437074493,-0.00102280700] NEGATIVE
 0.05040000000  0.05050000000 [-0.00436995726,-0.00102160033] NEGATIVE
 0.05050000000  0.05060000000 [-0.00436914299,-0.00102036699] NEGATIVE
 0.05060000000  0.05070000000 [-0.00436830213,-0.00101910699] NEGATIVE
 0.05070000000  0.05080000000 [-0.00436743465,-0.00101782032] NEGATIVE
 0.05080000000  0.05090000000 [-0.00436654056,-0.00101650696] NEGATIVE
 0.05090000000  0.05100000000 [-0.00436561983,-0.00101516691] NEGATIVE
 0.05100000000  0.05110000000 [-0.00436467247,-0.00101380016] NEGATIVE
 0.05110000000  0.05120000000 [-0.00436369846,-0.00101240669] NEGATIVE
 0.05120000000  0.05130000000 [-0.00436269780,-0.00101098651] NEGATIVE
 0.05130000000  0.05140000000 [-0.00436167047,-0.00100953960] NEGATIVE
 0.05140000000  0.05150000000 [-0.00436061647,-0.00100806595] NEGATIVE
 0.05150000000  0.05160000000 [-0.00435953579,-0.00100656555] NEGATIVE
 0.05160000000  0.05170000000 [-0.00435842841,-0.00100503840] NEGATIVE
 0.05170000000  0.05180000000 [-0.00435729434,-0.00100348449] NEGATIVE
 0.05180000000  0.05190000000 [-0.00435613356,-0.00100190380] NEGATIVE
 0.05190000000  0.05200000000 [-0.00435494607,-0.00100029634] NEGATIVE
 0.05200000000  0.05210000000 [-0.00435373184,-0.00099866208] NEGATIVE
 0.05210000000  0.05220000000 [-0.00435249089,-0.00099700102] NEGATIVE
 0.05220000000  0.05230000000 [-0.00435122319,-0.00099531316] NEGATIVE
 0.05230000000  0.05240000000 [-0.00434992873,-0.00099359848] NEGATIVE
 0.05240000000  0.05250000000 [-0.00434860752,-0.00099185698] NEGATIVE
 0.05250000000  0.05260000000 [-0.00434725954,-0.00099008864] NEGATIVE
 0.05260000000  0.05270000000 [-0.00434588478,-0.00098829345] NEGATIVE
 0.05270000000  0.05280000000 [-0.00434448323,-0.00098647142] NEGATIVE
 0.05280000000  0.05290000000 [-0.00434305489,-0.00098462252] NEGATIVE
 0.05290000000  0.05300000000 [-0.00434159974,-0.00098274676] NEGATIVE
 0.05300000000  0.05310000000 [-0.00434011777,-0.00098084411] NEGATIVE
 0.05310000000  0.05320000000 [-0.00433860898,-0.00097891458] NEGATIVE
 0.05320000000  0.05330000000 [-0.00433707337,-0.00097695816] NEGATIVE
 0.05330000000  0.05340000000 [-0.00433551091,-0.00097497483] NEGATIVE
 0.05340000000  0.05350000000 [-0.00433392160,-0.00097296458] NEGATIVE
 0.05350000000  0.05360000000 [-0.00433230544,-0.00097092741] NEGATIVE
 0.05360000000  0.05370000000 [-0.00433066241,-0.00096886331] NEGATIVE
 0.05370000000  0.05380000000 [-0.00432899250,-0.00096677227] NEGATIVE
 0.05380000000  0.05390000000 [-0.00432729570,-0.00096465428] NEGATIVE
 0.05390000000  0.05400000000 [-0.00432557202,-0.00096250933] NEGATIVE
 0.05400000000  0.05410000000 [-0.00432382143,-0.00096033741] NEGATIVE
 0.05410000000  0.05420000000 [-0.00432204393,-0.00095813852] NEGATIVE
 0.05420000000  0.05430000000 [-0.00432023951,-0.00095591265] NEGATIVE
 0.05430000000  0.05440000000 [-0.00431840816,-0.00095365978] NEGATIVE
 0.05440000000  0.05450000000 [-0.00431654987,-0.00095137991] NEGATIVE
 0.05450000000  0.05460000000 [-0.00431466463,-0.00094907303] NEGATIVE
 0.05460000000  0.05470000000 [-0.00431275245,-0.00094673912] NEGATIVE
 0.05470000000  0.05480000000 [-0.00431081329,-0.00094437819] NEGATIVE
 0.05480000000  0.05490000000 [-0.00430884717,-0.00094199022] NEGATIVE
 0.05490000000  0.05500000000 [-0.00430685406,-0.00093957520] NEGATIVE
 0.05500000000  0.05510000000 [-0.00430483396,-0.00093713313] NEGATIVE
 0.05510000000  0.05520000000 [-0.00430278686,-0.00093466399] NEGATIVE
 0.05520000000  0.05530000000 [-0.00430071275,-0.00093216778] NEGATIVE
 0.05530000000  0.05540000000 [-0.00429861162,-0.00092964448] NEGATIVE
 0.05540000000  0.05550000000 [-0.00429648347,-0.00092709410] NEGATIVE
 0.05550000000  0.05560000000 [-0.00429432828,-0.00092451661] NEGATIVE
 0.05560000000  0.05570000000 [-0.00429214605,-0.00092191202] NEGATIVE
 0.05570000000  0.05580000000 [-0.00428993676,-0.00091928030] NEGATIVE
 0.05580000000  0.05590000000 [-0.00428770041,-0.00091662146] NEGATIVE
 0.05590000000  0.05600000000 [-0.00428543699,-0.00091393549] NEGATIVE
 0.05600000000  0.05610000000 [-0.00428314650,-0.00091122236] NEGATIVE
 0.05610000000  0.05620000000 [-0.00428082891,-0.00090848209] NEGATIVE
 0.05620000000  0.05630000000 [-0.00427848422,-0.00090571465] NEGATIVE
 0.05630000000  0.05640000000 [-0.00427611243,-0.00090292004] NEGATIVE
 0.05640000000  0.05650000000 [-0.00427371352,-0.00090009826] NEGATIVE
 0.05650000000  0.05660000000 [-0.00427128748,-0.00089724928] NEGATIVE
 0.05660000000  0.05670000000 [-0.00426883432,-0.00089437310] NEGATIVE
 0.05670000000  0.05680000000 [-0.00426635401,-0.00089146972] NEGATIVE
 0.05680000000  0.05690000000 [-0.00426384655,-0.00088853912] NEGATIVE
 0.05690000000  0.05700000000 [-0.00426131193,-0.00088558129] NEGATIVE
 0.05700000000  0.05710000000 [-0.00425875014,-0.00088259623] NEGATIVE
 0.05710000000  0.05720000000 [-0.00425616118,-0.00087958393] NEGATIVE
 0.05720000000  0.05730000000 [-0.00425354502,-0.00087654438] NEGATIVE
 0.05730000000  0.05740000000 [-0.00425090167,-0.00087347756] NEGATIVE
 0.05740000000  0.05750000000 [-0.00424823112,-0.00087038348] NEGATIVE
 0.05750000000  0.05760000000 [-0.00424553335,-0.00086726211] NEGATIVE
 0.05760000000  0.05770000000 [-0.00424280836,-0.00086411346] NEGATIVE
 0.05770000000  0.05780000000 [-0.00424005614,-0.00086093752] NEGATIVE
 0.05780000000  0.05790000000 [-0.00423727668,-0.00085773426] NEGATIVE
 0.05790000000  0.05800000000 [-0.00423446997,-0.00085450369] NEGATIVE
 0.05800000000  0.05810000000 [-0.00423163600,-0.00085124580] NEGATIVE
 0.05810000000  0.05820000000 [-0.00422877476,-0.00084796058] NEGATIVE
 0.05820000000  0.05830000000 [-0.00422588625,-0.00084464801] NEGATIVE
 0.05830000000  0.05840000000 [-0.00422297045,-0.00084130810] NEGATIVE
 0.05840000000  0.05850000000 [-0.00422002735,-0.00083794083] NEGATIVE
 0.05850000000  0.05860000000 [-0.00421705696,-0.00083454618] NEGATIVE
 0.05860000000  0.05870000000 [-0.00421405925,-0.00083112417] NEGATIVE
 0.05870000000  0.05880000000 [-0.00421103422,-0.00082767476] NEGATIVE
 0.05880000000  0.05890000000 [-0.00420798186,-0.00082419796] NEGATIVE
 0.05890000000  0.05900000000 [-0.00420490216,-0.00082069376] NEGATIVE
 0.05900000000  0.05910000000 [-0.00420179512,-0.00081716214] NEGATIVE
 0.05910000000  0.05920000000 [-0.00419866072,-0.00081360310] NEGATIVE
 0.05920000000  0.05930000000 [-0.00419549895,-0.00081001663] NEGATIVE
 0.05930000000  0.05940000000 [-0.00419230981,-0.00080640272] NEGATIVE
 0.05940000000  0.05950000000 [-0.00418909328,-0.00080276136] NEGATIVE
 0.05950000000  0.05960000000 [-0.00418584936,-0.00079909254] NEGATIVE
 0.05960000000  0.05970000000 [-0.00418257804,-0.00079539626] NEGATIVE
 0.05970000000  0.05980000000 [-0.00417927931,-0.00079167250] NEGATIVE
 0.05980000000  0.05990000000 [-0.00417595316,-0.00078792125] NEGATIVE
 0.05990000000  0.06000000000 [-0.00417259958,-0.00078414251] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_26_15_neg.out <==
 0.06000000000  0.06002500000 [-0.00111901239,-0.00035379302] NEGATIVE
 0.06002500000  0.06005000000 [-0.00111859057,-0.00035334831] NEGATIVE
 0.06005000000  0.06007500000 [-0.00111816809,-0.00035290294] NEGATIVE
 0.06007500000  0.06010000000 [-0.00111774497,-0.00035245692] NEGATIVE
 0.06010000000  0.06012500000 [-0.00111732119,-0.00035201025] NEGATIVE
 0.06012500000  0.06015000000 [-0.00111689676,-0.00035156292] NEGATIVE
 0.06015000000  0.06017500000 [-0.00111647167,-0.00035111494] NEGATIVE
 0.06017500000  0.06020000000 [-0.00111604594,-0.00035066631] NEGATIVE
 0.06020000000  0.06022500000 [-0.00111561955,-0.00035021703] NEGATIVE
 0.06022500000  0.06025000000 [-0.00111519250,-0.00034976709] NEGATIVE
 0.06025000000  0.06027500000 [-0.00111476481,-0.00034931649] NEGATIVE
 0.06027500000  0.06030000000 [-0.00111433646,-0.00034886525] NEGATIVE
 0.06030000000  0.06032500000 [-0.00111390746,-0.00034841335] NEGATIVE
 0.06032500000  0.06035000000 [-0.00111347781,-0.00034796079] NEGATIVE
 0.06035000000  0.06037500000 [-0.00111304750,-0.00034750758] NEGATIVE
 0.06037500000  0.06040000000 [-0.00111261654,-0.00034705372] NEGATIVE
 0.06040000000  0.06042500000 [-0.00111218493,-0.00034659921] NEGATIVE
 0.06042500000  0.06045000000 [-0.00111175266,-0.00034614404] NEGATIVE
 0.06045000000  0.06047500000 [-0.00111131975,-0.00034568821] NEGATIVE
 0.06047500000  0.06050000000 [-0.00111088617,-0.00034523174] NEGATIVE
 0.06050000000  0.06052500000 [-0.00111045195,-0.00034477461] NEGATIVE
 0.06052500000  0.06055000000 [-0.00111001707,-0.00034431682] NEGATIVE
 0.06055000000  0.06057500000 [-0.00110958154,-0.00034385838] NEGATIVE
 0.06057500000  0.06060000000 [-0.00110914536,-0.00034339929] NEGATIVE
 0.06060000000  0.06062500000 [-0.00110870852,-0.00034293954] NEGATIVE
 0.06062500000  0.06065000000 [-0.00110827103,-0.00034247914] NEGATIVE
 0.06065000000  0.06067500000 [-0.00110783288,-0.00034201808] NEGATIVE
 0.06067500000  0.06070000000 [-0.00110739409,-0.00034155637] NEGATIVE
 0.06070000000  0.06072500000 [-0.00110695463,-0.00034109400] NEGATIVE
 0.06072500000  0.06075000000 [-0.00110651453,-0.00034063099] NEGATIVE
 0.06075000000  0.06077500000 [-0.00110607377,-0.00034016731] NEGATIVE
 0.06077500000  0.06080000000 [-0.00110563236,-0.00033970298] NEGATIVE
 0.06080000000  0.06082500000 [-0.00110519029,-0.00033923800] NEGATIVE
 0.06082500000  0.06085000000 [-0.00110474757,-0.00033877236] NEGATIVE
 0.06085000000  0.06087500000 [-0.00110430420,-0.00033830607] NEGATIVE
 0.06087500000  0.06090000000 [-0.00110386017,-0.00033783912] NEGATIVE
 0.06090000000  0.06092500000 [-0.00110341549,-0.00033737152] NEGATIVE
 0.06092500000  0.06095000000 [-0.00110297015,-0.00033690326] NEGATIVE
 0.06095000000  0.06097500000 [-0.00110252416,-0.00033643435] NEGATIVE
 0.06097500000  0.06100000000 [-0.00110207752,-0.00033596478] NEGATIVE
 0.06100000000  0.06102500000 [-0.00110163022,-0.00033549456] NEGATIVE
 0.06102500000  0.06105000000 [-0.00110118227,-0.00033502368] NEGATIVE
 0.06105000000  0.06107500000 [-0.00110073366,-0.00033455215] NEGATIVE
 0.06107500000  0.06110000000 [-0.00110028440,-0.00033407997] NEGATIVE
 0.06110000000  0.06112500000 [-0.00109983449,-0.00033360712] NEGATIVE
 0.06112500000  0.06115000000 [-0.00109938392,-0.00033313363] NEGATIVE
 0.06115000000  0.06117500000 [-0.00109893269,-0.00033265947] NEGATIVE
 0.06117500000  0.06120000000 [-0.00109848081,-0.00033218467] NEGATIVE
 0.06120000000  0.06122500000 [-0.00109802828,-0.00033170920] NEGATIVE
 0.06122500000  0.06125000000 [-0.00109757509,-0.00033123308] NEGATIVE
 0.06125000000  0.06127500000 [-0.00109712125,-0.00033075631] NEGATIVE
 0.06127500000  0.06130000000 [-0.00109666676,-0.00033027888] NEGATIVE
 0.06130000000  0.06132500000 [-0.00109621161,-0.00032980080] NEGATIVE
 0.06132500000  0.06135000000 [-0.00109575580,-0.00032932205] NEGATIVE
 0.06135000000  0.06137500000 [-0.00109529934,-0.00032884266] NEGATIVE
 0.06137500000  0.06140000000 [-0.00109484222,-0.00032836261] NEGATIVE
 0.06140000000  0.06142500000 [-0.00109438445,-0.00032788190] NEGATIVE
 0.06142500000  0.06145000000 [-0.00109392603,-0.00032740054] NEGATIVE
 0.06145000000  0.06147500000 [-0.00109346695,-0.00032691852] NEGATIVE
 0.06147500000  0.06150000000 [-0.00109300721,-0.00032643584] NEGATIVE
 0.06150000000  0.06152500000 [-0.00109254682,-0.00032595251] NEGATIVE
 0.06152500000  0.06155000000 [-0.00109208578,-0.00032546852] NEGATIVE
 0.06155000000  0.06157500000 [-0.00109162408,-0.00032498388] NEGATIVE
 0.06157500000  0.06160000000 [-0.00109116172,-0.00032449858] NEGATIVE
 0.06160000000  0.06162500000 [-0.00109069871,-0.00032401263] NEGATIVE
 0.06162500000  0.06165000000 [-0.00109023504,-0.00032352601] NEGATIVE
 0.06165000000  0.06167500000 [-0.00108977072,-0.00032303875] NEGATIVE
 0.06167500000  0.06170000000 [-0.00108930575,-0.00032255082] NEGATIVE
 0.06170000000  0.06172500000 [-0.00108884011,-0.00032206224] NEGATIVE
 0.06172500000  0.06175000000 [-0.00108837383,-0.00032157301] NEGATIVE
 0.06175000000  0.06177500000 [-0.00108790688,-0.00032108311] NEGATIVE
 0.06177500000  0.06180000000 [-0.00108743928,-0.00032059257] NEGATIVE
 0.06180000000  0.06182500000 [-0.00108697103,-0.00032010136] NEGATIVE
 0.06182500000  0.06185000000 [-0.00108650212,-0.00031960950] NEGATIVE
 0.06185000000  0.06187500000 [-0.00108603255,-0.00031911698] NEGATIVE
 0.06187500000  0.06190000000 [-0.00108556233,-0.00031862380] NEGATIVE
 0.06190000000  0.06192500000 [-0.00108509145,-0.00031812997] NEGATIVE
 0.06192500000  0.06195000000 [-0.00108461992,-0.00031763548] NEGATIVE
 0.06195000000  0.06197500000 [-0.00108414773,-0.00031714034] NEGATIVE
 0.06197500000  0.06200000000 [-0.00108367488,-0.00031664454] NEGATIVE
 0.06200000000  0.06202500000 [-0.00108320138,-0.00031614808] NEGATIVE
 0.06202500000  0.06205000000 [-0.00108272723,-0.00031565096] NEGATIVE
 0.06205000000  0.06207500000 [-0.00108225241,-0.00031515319] NEGATIVE
 0.06207500000  0.06210000000 [-0.00108177694,-0.00031465476] NEGATIVE
 0.06210000000  0.06212500000 [-0.00108130082,-0.00031415567] NEGATIVE
 0.06212500000  0.06215000000 [-0.00108082404,-0.00031365593] NEGATIVE
 0.06215000000  0.06217500000 [-0.00108034660,-0.00031315553] NEGATIVE
 0.06217500000  0.06220000000 [-0.00107986850,-0.00031265447] NEGATIVE
 0.06220000000  0.06222500000 [-0.00107938975,-0.00031215275] NEGATIVE
 0.06222500000  0.06225000000 [-0.00107891034,-0.00031165038] NEGATIVE
 0.06225000000  0.06227500000 [-0.00107843028,-0.00031114735] NEGATIVE
 0.06227500000  0.06230000000 [-0.00107794956,-0.00031064366] NEGATIVE
 0.06230000000  0.06232500000 [-0.00107746818,-0.00031013932] NEGATIVE
 0.06232500000  0.06235000000 [-0.00107698615,-0.00030963431] NEGATIVE
 0.06235000000  0.06237500000 [-0.00107650346,-0.00030912865] NEGATIVE
 0.06237500000  0.06240000000 [-0.00107602011,-0.00030862234] NEGATIVE
 0.06240000000  0.06242500000 [-0.00107553611,-0.00030811536] NEGATIVE
 0.06242500000  0.06245000000 [-0.00107505145,-0.00030760773] NEGATIVE
 0.06245000000  0.06247500000 [-0.00107456613,-0.00030709944] NEGATIVE
 0.06247500000  0.06250000000 [-0.00107408016,-0.00030659049] NEGATIVE
 0.06250000000  0.06252500000 [-0.00107359353,-0.00030608088] NEGATIVE
 0.06252500000  0.06255000000 [-0.00107310624,-0.00030557062] NEGATIVE
 0.06255000000  0.06257500000 [-0.00107261829,-0.00030505970] NEGATIVE
 0.06257500000  0.06260000000 [-0.00107212969,-0.00030454812] NEGATIVE
 0.06260000000  0.06262500000 [-0.00107164043,-0.00030403588] NEGATIVE
 0.06262500000  0.06265000000 [-0.00107115051,-0.00030352299] NEGATIVE
 0.06265000000  0.06267500000 [-0.00107065994,-0.00030300943] NEGATIVE
 0.06267500000  0.06270000000 [-0.00107016871,-0.00030249522] NEGATIVE
 0.06270000000  0.06272500000 [-0.00106967682,-0.00030198035] NEGATIVE
 0.06272500000  0.06275000000 [-0.00106918428,-0.00030146482] NEGATIVE
 0.06275000000  0.06277500000 [-0.00106869107,-0.00030094864] NEGATIVE
 0.06277500000  0.06280000000 [-0.00106819721,-0.00030043179] NEGATIVE
 0.06280000000  0.06282500000 [-0.00106770269,-0.00029991429] NEGATIVE
 0.06282500000  0.06285000000 [-0.00106720752,-0.00029939613] NEGATIVE
 0.06285000000  0.06287500000 [-0.00106671168,-0.00029887731] NEGATIVE
 0.06287500000  0.06290000000 [-0.00106621519,-0.00029835783] NEGATIVE
 0.06290000000  0.06292500000 [-0.00106571804,-0.00029783769] NEGATIVE
 0.06292500000  0.06295000000 [-0.00106522024,-0.00029731689] NEGATIVE
 0.06295000000  0.06297500000 [-0.00106472177,-0.00029679544] NEGATIVE
 0.06297500000  0.06300000000 [-0.00106422265,-0.00029627333] NEGATIVE
 0.06300000000  0.06302500000 [-0.00106372287,-0.00029575055] NEGATIVE
 0.06302500000  0.06305000000 [-0.00106322243,-0.00029522712] NEGATIVE
 0.06305000000  0.06307500000 [-0.00106272134,-0.00029470303] NEGATIVE
 0.06307500000  0.06310000000 [-0.00106221958,-0.00029417829] NEGATIVE
 0.06310000000  0.06312500000 [-0.00106171717,-0.00029365288] NEGATIVE
 0.06312500000  0.06315000000 [-0.00106121410,-0.00029312681] NEGATIVE
 0.06315000000  0.06317500000 [-0.00106071037,-0.00029260009] NEGATIVE
 0.06317500000  0.06320000000 [-0.00106020599,-0.00029207270] NEGATIVE
 0.06320000000  0.06322500000 [-0.00105970094,-0.00029154466] NEGATIVE
 0.06322500000  0.06325000000 [-0.00105919524,-0.00029101596] NEGATIVE
 0.06325000000  0.06327500000 [-0.00105868888,-0.00029048660] NEGATIVE
 0.06327500000  0.06330000000 [-0.00105818186,-0.00028995658] NEGATIVE
 0.06330000000  0.06332500000 [-0.00105767418,-0.00028942590] NEGATIVE
 0.06332500000  0.06335000000 [-0.00105716584,-0.00028889456] NEGATIVE
 0.06335000000  0.06337500000 [-0.00105665685,-0.00028836256] NEGATIVE
 0.06337500000  0.06340000000 [-0.00105614720,-0.00028782990] NEGATIVE
 0.06340000000  0.06342500000 [-0.00105563688,-0.00028729658] NEGATIVE
 0.06342500000  0.06345000000 [-0.00105512591,-0.00028676260] NEGATIVE
 0.06345000000  0.06347500000 [-0.00105461428,-0.00028622797] NEGATIVE
 0.06347500000  0.06350000000 [-0.00105410199,-0.00028569267] NEGATIVE
 0.06350000000  0.06352500000 [-0.00105358905,-0.00028515671] NEGATIVE
 0.06352500000  0.06355000000 [-0.00105307544,-0.00028462010] NEGATIVE
 0.06355000000  0.06357500000 [-0.00105256118,-0.00028408282] NEGATIVE
 0.06357500000  0.06360000000 [-0.00105204625,-0.00028354488] NEGATIVE
 0.06360000000  0.06362500000 [-0.00105153067,-0.00028300629] NEGATIVE
 0.06362500000  0.06365000000 [-0.00105101443,-0.00028246703] NEGATIVE
 0.06365000000  0.06367500000 [-0.00105049752,-0.00028192712] NEGATIVE
 0.06367500000  0.06370000000 [-0.00104997996,-0.00028138654] NEGATIVE
 0.06370000000  0.06372500000 [-0.00104946174,-0.00028084531] NEGATIVE
 0.06372500000  0.06375000000 [-0.00104894286,-0.00028030341] NEGATIVE
 0.06375000000  0.06377500000 [-0.00104842333,-0.00027976085] NEGATIVE
 0.06377500000  0.06380000000 [-0.00104790313,-0.00027921764] NEGATIVE
 0.06380000000  0.06382500000 [-0.00104738227,-0.00027867376] NEGATIVE
 0.06382500000  0.06385000000 [-0.00104686076,-0.00027812923] NEGATIVE
 0.06385000000  0.06387500000 [-0.00104633858,-0.00027758403] NEGATIVE
 0.06387500000  0.06390000000 [-0.00104581574,-0.00027703817] NEGATIVE
 0.06390000000  0.06392500000 [-0.00104529225,-0.00027649165] NEGATIVE
 0.06392500000  0.06395000000 [-0.00104476809,-0.00027594448] NEGATIVE
 0.06395000000  0.06397500000 [-0.00104424328,-0.00027539664] NEGATIVE
 0.06397500000  0.06400000000 [-0.00104371781,-0.00027484814] NEGATIVE
 0.06400000000  0.06402500000 [-0.00104319167,-0.00027429898] NEGATIVE
 0.06402500000  0.06405000000 [-0.00104266488,-0.00027374916] NEGATIVE
 0.06405000000  0.06407500000 [-0.00104213742,-0.00027319868] NEGATIVE
 0.06407500000  0.06410000000 [-0.00104160931,-0.00027264753] NEGATIVE
 0.06410000000  0.06412500000 [-0.00104108054,-0.00027209573] NEGATIVE
 0.06412500000  0.06415000000 [-0.00104055110,-0.00027154327] NEGATIVE
 0.06415000000  0.06417500000 [-0.00104002101,-0.00027099014] NEGATIVE
 0.06417500000  0.06420000000 [-0.00103949026,-0.00027043636] NEGATIVE
 0.06420000000  0.06422500000 [-0.00103895884,-0.00026988191] NEGATIVE
 0.06422500000  0.06425000000 [-0.00103842677,-0.00026932680] NEGATIVE
 0.06425000000  0.06427500000 [-0.00103789403,-0.00026877103] NEGATIVE
 0.06427500000  0.06430000000 [-0.00103736064,-0.00026821460] NEGATIVE
 0.06430000000  0.06432500000 [-0.00103682658,-0.00026765751] NEGATIVE
 0.06432500000  0.06435000000 [-0.00103629187,-0.00026709976] NEGATIVE
 0.06435000000  0.06437500000 [-0.00103575649,-0.00026654135] NEGATIVE
 0.06437500000  0.06440000000 [-0.00103522046,-0.00026598227] NEGATIVE
 0.06440000000  0.06442500000 [-0.00103468376,-0.00026542253] NEGATIVE
 0.06442500000  0.06445000000 [-0.00103414640,-0.00026486214] NEGATIVE
 0.06445000000  0.06447500000 [-0.00103360838,-0.00026430108] NEGATIVE
 0.06447500000  0.06450000000 [-0.00103306971,-0.00026373936] NEGATIVE
 0.06450000000  0.06452500000 [-0.00103253037,-0.00026317697] NEGATIVE
 0.06452500000  0.06455000000 [-0.00103199037,-0.00026261393] NEGATIVE
 0.06455000000  0.06457500000 [-0.00103144971,-0.00026205022] NEGATIVE
 0.06457500000  0.06460000000 [-0.00103090838,-0.00026148586] NEGATIVE
 0.06460000000  0.06462500000 [-0.00103036640,-0.00026092083] NEGATIVE
 0.06462500000  0.06465000000 [-0.00102982376,-0.00026035514] NEGATIVE
 0.06465000000  0.06467500000 [-0.00102928045,-0.00025978878] NEGATIVE
 0.06467500000  0.06470000000 [-0.00102873649,-0.00025922177] NEGATIVE
 0.06470000000  0.06472500000 [-0.00102819186,-0.00025865409] NEGATIVE
 0.06472500000  0.06475000000 [-0.00102764657,-0.00025808575] NEGATIVE
 0.06475000000  0.06477500000 [-0.00102710062,-0.00025751675] NEGATIVE
 0.06477500000  0.06480000000 [-0.00102655401,-0.00025694709] NEGATIVE
 0.06480000000  0.06482500000 [-0.00102600674,-0.00025637676] NEGATIVE
 0.06482500000  0.06485000000 [-0.00102545881,-0.00025580578] NEGATIVE
 0.06485000000  0.06487500000 [-0.00102491021,-0.00025523413] NEGATIVE
 0.06487500000  0.06490000000 [-0.00102436096,-0.00025466182] NEGATIVE
 0.06490000000  0.06492500000 [-0.00102381104,-0.00025408884] NEGATIVE
 0.06492500000  0.06495000000 [-0.00102326046,-0.00025351521] NEGATIVE
 0.06495000000  0.06497500000 [-0.00102270922,-0.00025294091] NEGATIVE
 0.06497500000  0.06500000000 [-0.00102215732,-0.00025236595] NEGATIVE
 0.06500000000  0.06502500000 [-0.00102160476,-0.00025179032] NEGATIVE
 0.06502500000  0.06505000000 [-0.00102105153,-0.00025121404] NEGATIVE
 0.06505000000  0.06507500000 [-0.00102049764,-0.00025063709] NEGATIVE
 0.06507500000  0.06510000000 [-0.00101994309,-0.00025005947] NEGATIVE
 0.06510000000  0.06512500000 [-0.00101938788,-0.00024948120] NEGATIVE
 0.06512500000  0.06515000000 [-0.00101883201,-0.00024890226] NEGATIVE
 0.06515000000  0.06517500000 [-0.00101827548,-0.00024832266] NEGATIVE
 0.06517500000  0.06520000000 [-0.00101771828,-0.00024774240] NEGATIVE
 0.06520000000  0.06522500000 [-0.00101716042,-0.00024716147] NEGATIVE
 0.06522500000  0.06525000000 [-0.00101660190,-0.00024657989] NEGATIVE
 0.06525000000  0.06527500000 [-0.00101604272,-0.00024599763] NEGATIVE
 0.06527500000  0.06530000000 [-0.00101548287,-0.00024541472] NEGATIVE
 0.06530000000  0.06532500000 [-0.00101492237,-0.00024483114] NEGATIVE
 0.06532500000  0.06535000000 [-0.00101436120,-0.00024424690] NEGATIVE
 0.06535000000  0.06537500000 [-0.00101379936,-0.00024366200] NEGATIVE
 0.06537500000  0.06540000000 [-0.00101323687,-0.00024307643] NEGATIVE
 0.06540000000  0.06542500000 [-0.00101267371,-0.00024249020] NEGATIVE
 0.06542500000  0.06545000000 [-0.00101210989,-0.00024190330] NEGATIVE
 0.06545000000  0.06547500000 [-0.00101154541,-0.00024131575] NEGATIVE
 0.06547500000  0.06550000000 [-0.00101098027,-0.00024072753] NEGATIVE
 0.06550000000  0.06552500000 [-0.00101041446,-0.00024013864] NEGATIVE
 0.06552500000  0.06555000000 [-0.00100984799,-0.00023954909] NEGATIVE
 0.06555000000  0.06557500000 [-0.00100928086,-0.00023895888] NEGATIVE
 0.06557500000  0.06560000000 [-0.00100871306,-0.00023836801] NEGATIVE
 0.06560000000  0.06562500000 [-0.00100814461,-0.00023777647] NEGATIVE
 0.06562500000  0.06565000000 [-0.00100757549,-0.00023718427] NEGATIVE
 0.06565000000  0.06567500000 [-0.00100700570,-0.00023659140] NEGATIVE
 0.06567500000  0.06570000000 [-0.00100643526,-0.00023599787] NEGATIVE
 0.06570000000  0.06572500000 [-0.00100586415,-0.00023540368] NEGATIVE
 0.06572500000  0.06575000000 [-0.00100529237,-0.00023480882] NEGATIVE
 0.06575000000  0.06577500000 [-0.00100471994,-0.00023421330] NEGATIVE
 0.06577500000  0.06580000000 [-0.00100414684,-0.00023361711] NEGATIVE
 0.06580000000  0.06582500000 [-0.00100357308,-0.00023302026] NEGATIVE
 0.06582500000  0.06585000000 [-0.00100299865,-0.00023242275] NEGATIVE
 0.06585000000  0.06587500000 [-0.00100242356,-0.00023182457] NEGATIVE
 0.06587500000  0.06590000000 [-0.00100184781,-0.00023122573] NEGATIVE
 0.06590000000  0.06592500000 [-0.00100127140,-0.00023062622] NEGATIVE
 0.06592500000  0.06595000000 [-0.00100069432,-0.00023002605] NEGATIVE
 0.06595000000  0.06597500000 [-0.00100011658,-0.00022942522] NEGATIVE
 0.06597500000  0.06600000000 [-0.00099953817,-0.00022882372] NEGATIVE
 0.06600000000  0.06602500000 [-0.00099895910,-0.00022822156] NEGATIVE
 0.06602500000  0.06605000000 [-0.00099837937,-0.00022761873] NEGATIVE
 0.06605000000  0.06607500000 [-0.00099779897,-0.00022701524] NEGATIVE
 0.06607500000  0.06610000000 [-0.00099721791,-0.00022641108] NEGATIVE
 0.06610000000  0.06612500000 [-0.00099663619,-0.00022580626] NEGATIVE
 0.06612500000  0.06615000000 [-0.00099605380,-0.00022520077] NEGATIVE
 0.06615000000  0.06617500000 [-0.00099547075,-0.00022459462] NEGATIVE
 0.06617500000  0.06620000000 [-0.00099488703,-0.00022398780] NEGATIVE
 0.06620000000  0.06622500000 [-0.00099430265,-0.00022338032] NEGATIVE
 0.06622500000  0.06625000000 [-0.00099371761,-0.00022277218] NEGATIVE
 0.06625000000  0.06627500000 [-0.00099313190,-0.00022216337] NEGATIVE
 0.06627500000  0.06630000000 [-0.00099254553,-0.00022155389] NEGATIVE
 0.06630000000  0.06632500000 [-0.00099195850,-0.00022094375] NEGATIVE
 0.06632500000  0.06635000000 [-0.00099137080,-0.00022033295] NEGATIVE
 0.06635000000  0.06637500000 [-0.00099078243,-0.00021972148] NEGATIVE
 0.06637500000  0.06640000000 [-0.00099019340,-0.00021910934] NEGATIVE
 0.06640000000  0.06642500000 [-0.00098960371,-0.00021849654] NEGATIVE
 0.06642500000  0.06645000000 [-0.00098901336,-0.00021788307] NEGATIVE
 0.06645000000  0.06647500000 [-0.00098842233,-0.00021726894] NEGATIVE
 0.06647500000  0.06650000000 [-0.00098783065,-0.00021665415] NEGATIVE
 0.06650000000  0.06652500000 [-0.00098723830,-0.00021603868] NEGATIVE
 0.06652500000  0.06655000000 [-0.00098664528,-0.00021542256] NEGATIVE
 0.06655000000  0.06657500000 [-0.00098605160,-0.00021480576] NEGATIVE
 0.06657500000  0.06660000000 [-0.00098545726,-0.00021418830] NEGATIVE
 0.06660000000  0.06662500000 [-0.00098486225,-0.00021357018] NEGATIVE
 0.06662500000  0.06665000000 [-0.00098426658,-0.00021295139] NEGATIVE
 0.06665000000  0.06667500000 [-0.00098367024,-0.00021233194] NEGATIVE
 0.06667500000  0.06670000000 [-0.00098307324,-0.00021171182] NEGATIVE
 0.06670000000  0.06672500000 [-0.00098247557,-0.00021109103] NEGATIVE
 0.06672500000  0.06675000000 [-0.00098187723,-0.00021046958] NEGATIVE
 0.06675000000  0.06677500000 [-0.00098127824,-0.00020984746] NEGATIVE
 0.06677500000  0.06680000000 [-0.00098067857,-0.00020922467] NEGATIVE
 0.06680000000  0.06682500000 [-0.00098007825,-0.00020860122] NEGATIVE
 0.06682500000  0.06685000000 [-0.00097947725,-0.00020797711] NEGATIVE
 0.06685000000  0.06687500000 [-0.00097887559,-0.00020735233] NEGATIVE
 0.06687500000  0.06690000000 [-0.00097827327,-0.00020672688] NEGATIVE
 0.06690000000  0.06692500000 [-0.00097767028,-0.00020610076] NEGATIVE
 0.06692500000  0.06695000000 [-0.00097706663,-0.00020547398] NEGATIVE
 0.06695000000  0.06697500000 [-0.00097646231,-0.00020484654] NEGATIVE
 0.06697500000  0.06700000000 [-0.00097585732,-0.00020421842] NEGATIVE
 0.06700000000  0.06702500000 [-0.00097525167,-0.00020358964] NEGATIVE
 0.06702500000  0.06705000000 [-0.00097464536,-0.00020296020] NEGATIVE
 0.06705000000  0.06707500000 [-0.00097403837,-0.00020233009] NEGATIVE
 0.06707500000  0.06710000000 [-0.00097343073,-0.00020169931] NEGATIVE
 0.06710000000  0.06712500000 [-0.00097282241,-0.00020106786] NEGATIVE
 0.06712500000  0.06715000000 [-0.00097221344,-0.00020043575] NEGATIVE
 0.06715000000  0.06717500000 [-0.00097160379,-0.00019980297] NEGATIVE
 0.06717500000  0.06720000000 [-0.00097099348,-0.00019916953] NEGATIVE
 0.06720000000  0.06722500000 [-0.00097038250,-0.00019853542] NEGATIVE
 0.06722500000  0.06725000000 [-0.00096977086,-0.00019790064] NEGATIVE
 0.06725000000  0.06727500000 [-0.00096915856,-0.00019726519] NEGATIVE
 0.06727500000  0.06730000000 [-0.00096854558,-0.00019662908] NEGATIVE
 0.06730000000  0.06732500000 [-0.00096793194,-0.00019599230] NEGATIVE
 0.06732500000  0.06735000000 [-0.00096731764,-0.00019535486] NEGATIVE
 0.06735000000  0.06737500000 [-0.00096670266,-0.00019471674] NEGATIVE
 0.06737500000  0.06740000000 [-0.00096608703,-0.00019407796] NEGATIVE
 0.06740000000  0.06742500000 [-0.00096547072,-0.00019343852] NEGATIVE
 0.06742500000  0.06745000000 [-0.00096485375,-0.00019279840] NEGATIVE
 0.06745000000  0.06747500000 [-0.00096423611,-0.00019215762] NEGATIVE
 0.06747500000  0.06750000000 [-0.00096361781,-0.00019151617] NEGATIVE
 0.06750000000  0.06752500000 [-0.00096299884,-0.00019087406] NEGATIVE
 0.06752500000  0.06755000000 [-0.00096237920,-0.00019023128] NEGATIVE
 0.06755000000  0.06757500000 [-0.00096175890,-0.00018958783] NEGATIVE
 0.06757500000  0.06760000000 [-0.00096113793,-0.00018894371] NEGATIVE
 0.06760000000  0.06762500000 [-0.00096051630,-0.00018829892] NEGATIVE
 0.06762500000  0.06765000000 [-0.00095989399,-0.00018765347] NEGATIVE
 0.06765000000  0.06767500000 [-0.00095927102,-0.00018700735] NEGATIVE
 0.06767500000  0.06770000000 [-0.00095864739,-0.00018636056] NEGATIVE
 0.06770000000  0.06772500000 [-0.00095802309,-0.00018571311] NEGATIVE
 0.06772500000  0.06775000000 [-0.00095739812,-0.00018506498] NEGATIVE
 0.06775000000  0.06777500000 [-0.00095677248,-0.00018441619] NEGATIVE
 0.06777500000  0.06780000000 [-0.00095614618,-0.00018376673] NEGATIVE
 0.06780000000  0.06782500000 [-0.00095551921,-0.00018311661] NEGATIVE
 0.06782500000  0.06785000000 [-0.00095489157,-0.00018246581] NEGATIVE
 0.06785000000  0.06787500000 [-0.00095426326,-0.00018181435] NEGATIVE
 0.06787500000  0.06790000000 [-0.00095363429,-0.00018116222] NEGATIVE
 0.06790000000  0.06792500000 [-0.00095300465,-0.00018050942] NEGATIVE
 0.06792500000  0.06795000000 [-0.00095237435,-0.00017985595] NEGATIVE
 0.06795000000  0.06797500000 [-0.00095174337,-0.00017920182] NEGATIVE
 0.06797500000  0.06800000000 [-0.00095111173,-0.00017854702] NEGATIVE
 0.06800000000  0.06802500000 [-0.00095047943,-0.00017789154] NEGATIVE
 0.06802500000  0.06805000000 [-0.00094984645,-0.00017723541] NEGATIVE
 0.06805000000  0.06807500000 [-0.00094921281,-0.00017657860] NEGATIVE
 0.06807500000  0.06810000000 [-0.00094857850,-0.00017592112] NEGATIVE
 0.06810000000  0.06812500000 [-0.00094794352,-0.00017526298] NEGATIVE
 0.06812500000  0.06815000000 [-0.00094730787,-0.00017460416] NEGATIVE
 0.06815000000  0.06817500000 [-0.00094667156,-0.00017394468] NEGATIVE
 0.06817500000  0.06820000000 [-0.00094603458,-0.00017328453] NEGATIVE
 0.06820000000  0.06822500000 [-0.00094539693,-0.00017262371] NEGATIVE
 0.06822500000  0.06825000000 [-0.00094475861,-0.00017196223] NEGATIVE
 0.06825000000  0.06827500000 [-0.00094411963,-0.00017130007] NEGATIVE
 0.06827500000  0.06830000000 [-0.00094347998,-0.00017063725] NEGATIVE
 0.06830000000  0.06832500000 [-0.00094283966,-0.00016997375] NEGATIVE
 0.06832500000  0.06835000000 [-0.00094219867,-0.00016930959] NEGATIVE
 0.06835000000  0.06837500000 [-0.00094155701,-0.00016864476] NEGATIVE
 0.06837500000  0.06840000000 [-0.00094091469,-0.00016797926] NEGATIVE
 0.06840000000  0.06842500000 [-0.00094027170,-0.00016731309] NEGATIVE
 0.06842500000  0.06845000000 [-0.00093962804,-0.00016664625] NEGATIVE
 0.06845000000  0.06847500000 [-0.00093898371,-0.00016597874] NEGATIVE
 0.06847500000  0.06850000000 [-0.00093833871,-0.00016531057] NEGATIVE
 0.06850000000  0.06852500000 [-0.00093769304,-0.00016464172] NEGATIVE
 0.06852500000  0.06855000000 [-0.00093704671,-0.00016397221] NEGATIVE
 0.06855000000  0.06857500000 [-0.00093639971,-0.00016330202] NEGATIVE
 0.06857500000  0.06860000000 [-0.00093575204,-0.00016263117] NEGATIVE
 0.06860000000  0.06862500000 [-0.00093510370,-0.00016195965] NEGATIVE
 0.06862500000  0.06865000000 [-0.00093445469,-0.00016128745] NEGATIVE
 0.06865000000  0.06867500000 [-0.00093380502,-0.00016061459] NEGATIVE
 0.06867500000  0.06870000000 [-0.00093315467,-0.00015994106] NEGATIVE
 0.06870000000  0.06872500000 [-0.00093250366,-0.00015926686] NEGATIVE
 0.06872500000  0.06875000000 [-0.00093185197,-0.00015859199] NEGATIVE
 0.06875000000  0.06877500000 [-0.00093119962,-0.00015791645] NEGATIVE
 0.06877500000  0.06880000000 [-0.00093054660,-0.00015724024] NEGATIVE
 0.06880000000  0.06882500000 [-0.00092989291,-0.00015656336] NEGATIVE
 0.06882500000  0.06885000000 [-0.00092923856,-0.00015588581] NEGATIVE
 0.06885000000  0.06887500000 [-0.00092858353,-0.00015520759] NEGATIVE
 0.06887500000  0.06890000000 [-0.00092792783,-0.00015452870] NEGATIVE
 0.06890000000  0.06892500000 [-0.00092727147,-0.00015384914] NEGATIVE
 0.06892500000  0.06895000000 [-0.00092661444,-0.00015316892] NEGATIVE
 0.06895000000  0.06897500000 [-0.00092595673,-0.00015248802] NEGATIVE
 0.06897500000  0.06900000000 [-0.00092529836,-0.00015180645] NEGATIVE
 0.06900000000  0.06902500000 [-0.00092463932,-0.00015112421] NEGATIVE
 0.06902500000  0.06905000000 [-0.00092397961,-0.00015044130] NEGATIVE
 0.06905000000  0.06907500000 [-0.00092331923,-0.00014975772] NEGATIVE
 0.06907500000  0.06910000000 [-0.00092265818,-0.00014907347] NEGATIVE
 0.06910000000  0.06912500000 [-0.00092199646,-0.00014838855] NEGATIVE
 0.06912500000  0.06915000000 [-0.00092133407,-0.00014770296] NEGATIVE
 0.06915000000  0.06917500000 [-0.00092067101,-0.00014701670] NEGATIVE
 0.06917500000  0.06920000000 [-0.00092000728,-0.00014632977] NEGATIVE
 0.06920000000  0.06922500000 [-0.00091934289,-0.00014564216] NEGATIVE
 0.06922500000  0.06925000000 [-0.00091867782,-0.00014495389] NEGATIVE
 0.06925000000  0.06927500000 [-0.00091801208,-0.00014426495] NEGATIVE
 0.06927500000  0.06930000000 [-0.00091734567,-0.00014357533] NEGATIVE
 0.06930000000  0.06932500000 [-0.00091667860,-0.00014288505] NEGATIVE
 0.06932500000  0.06935000000 [-0.00091601085,-0.00014219409] NEGATIVE
 0.06935000000  0.06937500000 [-0.00091534243,-0.00014150247] NEGATIVE
 0.06937500000  0.06940000000 [-0.00091467335,-0.00014081017] NEGATIVE
 0.06940000000  0.06942500000 [-0.00091400359,-0.00014011720] NEGATIVE
 0.06942500000  0.06945000000 [-0.00091333316,-0.00013942356] NEGATIVE
 0.06945000000  0.06947500000 [-0.00091266207,-0.00013872925] NEGATIVE
 0.06947500000  0.06950000000 [-0.00091199030,-0.00013803427] NEGATIVE
 0.06950000000  0.06952500000 [-0.00091131786,-0.00013733862] NEGATIVE
 0.06952500000  0.06955000000 [-0.00091064476,-0.00013664230] NEGATIVE
 0.06955000000  0.06957500000 [-0.00090997098,-0.00013594530] NEGATIVE
 0.06957500000  0.06960000000 [-0.00090929653,-0.00013524764] NEGATIVE
 0.06960000000  0.06962500000 [-0.00090862141,-0.00013454930] NEGATIVE
 0.06962500000  0.06965000000 [-0.00090794562,-0.00013385029] NEGATIVE
 0.06965000000  0.06967500000 [-0.00090726916,-0.00013315061] NEGATIVE
 0.06967500000  0.06970000000 [-0.00090659203,-0.00013245026] NEGATIVE
 0.06970000000  0.06972500000 [-0.00090591423,-0.00013174924] NEGATIVE
 0.06972500000  0.06975000000 [-0.00090523576,-0.00013104755] NEGATIVE
 0.06975000000  0.06977500000 [-0.00090455662,-0.00013034518] NEGATIVE
 0.06977500000  0.06980000000 [-0.00090387680,-0.00012964214] NEGATIVE
 0.06980000000  0.06982500000 [-0.00090319632,-0.00012893844] NEGATIVE
 0.06982500000  0.06985000000 [-0.00090251517,-0.00012823406] NEGATIVE
 0.06985000000  0.06987500000 [-0.00090183334,-0.00012752900] NEGATIVE
 0.06987500000  0.06990000000 [-0.00090115084,-0.00012682328] NEGATIVE
 0.06990000000  0.06992500000 [-0.00090046768,-0.00012611688] NEGATIVE
 0.06992500000  0.06995000000 [-0.00089978384,-0.00012540982] NEGATIVE
 0.06995000000  0.06997500000 [-0.00089909933,-0.00012470208] NEGATIVE
 0.06997500000  0.07000000000 [-0.00089841415,-0.00012399366] NEGATIVE
 0.07000000000  0.07002500000 [-0.00089772830,-0.00012328458] NEGATIVE
 0.07002500000  0.07005000000 [-0.00089704177,-0.00012257482] NEGATIVE
 0.07005000000  0.07007500000 [-0.00089635458,-0.00012186440] NEGATIVE
 0.07007500000  0.07010000000 [-0.00089566671,-0.00012115330] NEGATIVE
 0.07010000000  0.07012500000 [-0.00089497818,-0.00012044152] NEGATIVE
 0.07012500000  0.07015000000 [-0.00089428897,-0.00011972908] NEGATIVE
 0.07015000000  0.07017500000 [-0.00089359909,-0.00011901596] NEGATIVE
 0.07017500000  0.07020000000 [-0.00089290854,-0.00011830217] NEGATIVE
 0.07020000000  0.07022500000 [-0.00089221731,-0.00011758771] NEGATIVE
 0.07022500000  0.07025000000 [-0.00089152542,-0.00011687258] NEGATIVE
 0.07025000000  0.07027500000 [-0.00089083285,-0.00011615677] NEGATIVE
 0.07027500000  0.07030000000 [-0.00089013961,-0.00011544029] NEGATIVE
 0.07030000000  0.07032500000 [-0.00088944570,-0.00011472314] NEGATIVE
 0.07032500000  0.07035000000 [-0.00088875112,-0.00011400531] NEGATIVE
 0.07035000000  0.07037500000 [-0.00088805587,-0.00011328682] NEGATIVE
 0.07037500000  0.07040000000 [-0.00088735994,-0.00011256764] NEGATIVE
 0.07040000000  0.07042500000 [-0.00088666335,-0.00011184780] NEGATIVE
 0.07042500000  0.07045000000 [-0.00088596608,-0.00011112729] NEGATIVE
 0.07045000000  0.07047500000 [-0.00088526814,-0.00011040610] NEGATIVE
 0.07047500000  0.07050000000 [-0.00088456952,-0.00010968424] NEGATIVE
 0.07050000000  0.07052500000 [-0.00088387024,-0.00010896170] NEGATIVE
 0.07052500000  0.07055000000 [-0.00088317028,-0.00010823849] NEGATIVE
 0.07055000000  0.07057500000 [-0.00088246965,-0.00010751461] NEGATIVE
 0.07057500000  0.07060000000 [-0.00088176835,-0.00010679006] NEGATIVE
 0.07060000000  0.07062500000 [-0.00088106637,-0.00010606483] NEGATIVE
 0.07062500000  0.07065000000 [-0.00088036372,-0.00010533893] NEGATIVE
 0.07065000000  0.07067500000 [-0.00087966041,-0.00010461236] NEGATIVE
 0.07067500000  0.07070000000 [-0.00087895641,-0.00010388511] NEGATIVE
 0.07070000000  0.07072500000 [-0.00087825175,-0.00010315719] NEGATIVE
 0.07072500000  0.07075000000 [-0.00087754641,-0.00010242859] NEGATIVE
 0.07075000000  0.07077500000 [-0.00087684040,-0.00010169933] NEGATIVE
 0.07077500000  0.07080000000 [-0.00087613372,-0.00010096939] NEGATIVE
 0.07080000000  0.07082500000 [-0.00087542636,-0.00010023877] NEGATIVE
 0.07082500000  0.07085000000 [-0.00087471834,-0.00009950748] NEGATIVE
 0.07085000000  0.07087500000 [-0.00087400964,-0.00009877552] NEGATIVE
 0.07087500000  0.07090000000 [-0.00087330026,-0.00009804288] NEGATIVE
 0.07090000000  0.07092500000 [-0.00087259022,-0.00009730958] NEGATIVE
 0.07092500000  0.07095000000 [-0.00087187950,-0.00009657559] NEGATIVE
 0.07095000000  0.07097500000 [-0.00087116810,-0.00009584093] NEGATIVE
 0.07097500000  0.07100000000 [-0.00087045604,-0.00009510560] NEGATIVE
 0.07100000000  0.07102500000 [-0.00086974330,-0.00009436960] NEGATIVE
 0.07102500000  0.07105000000 [-0.00086902989,-0.00009363292] NEGATIVE
 0.07105000000  0.07107500000 [-0.00086831580,-0.00009289557] NEGATIVE
 0.07107500000  0.07110000000 [-0.00086760105,-0.00009215754] NEGATIVE
 0.07110000000  0.07112500000 [-0.00086688561,-0.00009141884] NEGATIVE
 0.07112500000  0.07115000000 [-0.00086616951,-0.00009067946] NEGATIVE
 0.07115000000  0.07117500000 [-0.00086545273,-0.00008993941] NEGATIVE
 0.07117500000  0.07120000000 [-0.00086473528,-0.00008919869] NEGATIVE
 0.07120000000  0.07122500000 [-0.00086401715,-0.00008845729] NEGATIVE
 0.07122500000  0.07125000000 [-0.00086329836,-0.00008771522] NEGATIVE
 0.07125000000  0.07127500000 [-0.00086257888,-0.00008697247] NEGATIVE
 0.07127500000  0.07130000000 [-0.00086185874,-0.00008622905] NEGATIVE
 0.07130000000  0.07132500000 [-0.00086113792,-0.00008548495] NEGATIVE
 0.07132500000  0.07135000000 [-0.00086041643,-0.00008474018] NEGATIVE
 0.07135000000  0.07137500000 [-0.00085969426,-0.00008399474] NEGATIVE
 0.07137500000  0.07140000000 [-0.00085897142,-0.00008324862] NEGATIVE
 0.07140000000  0.07142500000 [-0.00085824790,-0.00008250182] NEGATIVE
 0.07142500000  0.07145000000 [-0.00085752371,-0.00008175435] NEGATIVE
 0.07145000000  0.07147500000 [-0.00085679885,-0.00008100621] NEGATIVE
 0.07147500000  0.07150000000 [-0.00085607332,-0.00008025739] NEGATIVE
 0.07150000000  0.07152500000 [-0.00085534711,-0.00007950789] NEGATIVE
 0.07152500000  0.07155000000 [-0.00085462022,-0.00007875772] NEGATIVE
 0.07155000000  0.07157500000 [-0.00085389266,-0.00007800688] NEGATIVE
 0.07157500000  0.07160000000 [-0.00085316443,-0.00007725536] NEGATIVE
 0.07160000000  0.07162500000 [-0.00085243552,-0.00007650317] NEGATIVE
 0.07162500000  0.07165000000 [-0.00085170594,-0.00007575030] NEGATIVE
 0.07165000000  0.07167500000 [-0.00085097568,-0.00007499675] NEGATIVE
 0.07167500000  0.07170000000 [-0.00085024475,-0.00007424253] NEGATIVE
 0.07170000000  0.07172500000 [-0.00084951315,-0.00007348763] NEGATIVE
 0.07172500000  0.07175000000 [-0.00084878087,-0.00007273206] NEGATIVE
 0.07175000000  0.07177500000 [-0.00084804792,-0.00007197582] NEGATIVE
 0.07177500000  0.07180000000 [-0.00084731429,-0.00007121890] NEGATIVE
 0.07180000000  0.07182500000 [-0.00084657998,-0.00007046130] NEGATIVE
 0.07182500000  0.07185000000 [-0.00084584501,-0.00006970303] NEGATIVE
 0.07185000000  0.07187500000 [-0.00084510935,-0.00006894408] NEGATIVE
 0.07187500000  0.07190000000 [-0.00084437303,-0.00006818445] NEGATIVE
 0.07190000000  0.07192500000 [-0.00084363602,-0.00006742415] NEGATIVE
 0.07192500000  0.07195000000 [-0.00084289835,-0.00006666318] NEGATIVE
 0.07195000000  0.07197500000 [-0.00084216000,-0.00006590153] NEGATIVE
 0.07197500000  0.07200000000 [-0.00084142097,-0.00006513920] NEGATIVE
 0.07200000000  0.07202500000 [-0.00084068127,-0.00006437620] NEGATIVE
 0.07202500000  0.07205000000 [-0.00083994089,-0.00006361252] NEGATIVE
 0.07205000000  0.07207500000 [-0.00083919984,-0.00006284816] NEGATIVE
 0.07207500000  0.07210000000 [-0.00083845811,-0.00006208313] NEGATIVE
 0.07210000000  0.07212500000 [-0.00083771571,-0.00006131743] NEGATIVE
 0.07212500000  0.07215000000 [-0.00083697263,-0.00006055104] NEGATIVE
 0.07215000000  0.07217500000 [-0.00083622888,-0.00005978398] NEGATIVE
 0.07217500000  0.07220000000 [-0.00083548445,-0.00005901625] NEGATIVE
 0.07220000000  0.07222500000 [-0.00083473934,-0.00005824784] NEGATIVE
 0.07222500000  0.07225000000 [-0.00083399357,-0.00005747875] NEGATIVE
 0.07225000000  0.07227500000 [-0.00083324711,-0.00005670898] NEGATIVE
 0.07227500000  0.07230000000 [-0.00083249998,-0.00005593854] NEGATIVE
 0.07230000000  0.07232500000 [-0.00083175217,-0.00005516743] NEGATIVE
 0.07232500000  0.07235000000 [-0.00083100369,-0.00005439563] NEGATIVE
 0.07235000000  0.07237500000 [-0.00083025454,-0.00005362316] NEGATIVE
 0.07237500000  0.07240000000 [-0.00082950470,-0.00005285002] NEGATIVE
 0.07240000000  0.07242500000 [-0.00082875419,-0.00005207619] NEGATIVE
 0.07242500000  0.07245000000 [-0.00082800301,-0.00005130169] NEGATIVE
 0.07245000000  0.07247500000 [-0.00082725115,-0.00005052651] NEGATIVE
 0.07247500000  0.07250000000 [-0.00082649861,-0.00004975066] NEGATIVE
 0.07250000000  0.07252500000 [-0.00082574540,-0.00004897413] NEGATIVE
 0.07252500000  0.07255000000 [-0.00082499151,-0.00004819692] NEGATIVE
 0.07255000000  0.07257500000 [-0.00082423695,-0.00004741904] NEGATIVE
 0.07257500000  0.07260000000 [-0.00082348171,-0.00004664048] NEGATIVE
 0.07260000000  0.07262500000 [-0.00082272579,-0.00004586124] NEGATIVE
 0.07262500000  0.07265000000 [-0.00082196920,-0.00004508132] NEGATIVE
 0.07265000000  0.07267500000 [-0.00082121193,-0.00004430073] NEGATIVE
 0.07267500000  0.07270000000 [-0.00082045398,-0.00004351946] NEGATIVE
 0.07270000000  0.07272500000 [-0.00081969536,-0.00004273751] NEGATIVE
 0.07272500000  0.07275000000 [-0.00081893606,-0.00004195489] NEGATIVE
 0.07275000000  0.07277500000 [-0.00081817609,-0.00004117159] NEGATIVE
 0.07277500000  0.07280000000 [-0.00081741543,-0.00004038761] NEGATIVE
 0.07280000000  0.07282500000 [-0.00081665411,-0.00003960295] NEGATIVE
 0.07282500000  0.07285000000 [-0.00081589210,-0.00003881762] NEGATIVE
 0.07285000000  0.07287500000 [-0.00081512942,-0.00003803160] NEGATIVE
 0.07287500000  0.07290000000 [-0.00081436606,-0.00003724492] NEGATIVE
 0.07290000000  0.07292500000 [-0.00081360203,-0.00003645755] NEGATIVE
 0.07292500000  0.07295000000 [-0.00081283732,-0.00003566950] NEGATIVE
 0.07295000000  0.07297500000 [-0.00081207193,-0.00003488078] NEGATIVE
 0.07297500000  0.07300000000 [-0.00081130586,-0.00003409138] NEGATIVE
 0.07300000000  0.07302500000 [-0.00081053912,-0.00003330130] NEGATIVE
 0.07302500000  0.07305000000 [-0.00080977170,-0.00003251055] NEGATIVE
 0.07305000000  0.07307500000 [-0.00080900361,-0.00003171911] NEGATIVE
 0.07307500000  0.07310000000 [-0.00080823483,-0.00003092700] NEGATIVE
 0.07310000000  0.07312500000 [-0.00080746538,-0.00003013421] NEGATIVE
 0.07312500000  0.07315000000 [-0.00080669525,-0.00002934075] NEGATIVE
 0.07315000000  0.07317500000 [-0.00080592445,-0.00002854660] NEGATIVE
 0.07317500000  0.07320000000 [-0.00080515297,-0.00002775178] NEGATIVE
 0.07320000000  0.07322500000 [-0.00080438081,-0.00002695627] NEGATIVE
 0.07322500000  0.07325000000 [-0.00080360797,-0.00002616009] NEGATIVE
 0.07325000000  0.07327500000 [-0.00080283446,-0.00002536324] NEGATIVE
 0.07327500000  0.07330000000 [-0.00080206027,-0.00002456570] NEGATIVE
 0.07330000000  0.07332500000 [-0.00080128540,-0.00002376748] NEGATIVE
 0.07332500000  0.07335000000 [-0.00080050985,-0.00002296859] NEGATIVE
 0.07335000000  0.07337500000 [-0.00079973363,-0.00002216902] NEGATIVE
 0.07337500000  0.07340000000 [-0.00079895672,-0.00002136877] NEGATIVE
 0.07340000000  0.07342500000 [-0.00079817914,-0.00002056784] NEGATIVE
 0.07342500000  0.07345000000 [-0.00079740089,-0.00001976623] NEGATIVE
 0.07345000000  0.07347500000 [-0.00079662195,-0.00001896394] NEGATIVE
 0.07347500000  0.07350000000 [-0.00079584234,-0.00001816098] NEGATIVE
 0.07350000000  0.07352500000 [-0.00079506205,-0.00001735733] NEGATIVE
 0.07352500000  0.07355000000 [-0.00079428108,-0.00001655301] NEGATIVE
 0.07355000000  0.07357500000 [-0.00079349943,-0.00001574801] NEGATIVE
 0.07357500000  0.07360000000 [-0.00079271710,-0.00001494233] NEGATIVE
 0.07360000000  0.07362500000 [-0.00079193410,-0.00001413597] NEGATIVE
 0.07362500000  0.07365000000 [-0.00079115042,-0.00001332893] NEGATIVE
 0.07365000000  0.07367500000 [-0.00079036606,-0.00001252121] NEGATIVE
 0.07367500000  0.07370000000 [-0.00078958102,-0.00001171282] NEGATIVE
 0.07370000000  0.07372500000 [-0.00078879531,-0.00001090374] NEGATIVE
 0.07372500000  0.07375000000 [-0.00078800891,-0.00001009398] NEGATIVE
 0.07375000000  0.07377500000 [-0.00078722184,-0.00000928355] NEGATIVE
 0.07377500000  0.07380000000 [-0.00078643409,-0.00000847244] NEGATIVE
 0.07380000000  0.07382500000 [-0.00078564566,-0.00000766064] NEGATIVE
 0.07382500000  0.07385000000 [-0.00078485655,-0.00000684817] NEGATIVE
 0.07385000000  0.07387500000 [-0.00078406676,-0.00000603502] NEGATIVE
 0.07387500000  0.07390000000 [-0.00078327630,-0.00000522119] NEGATIVE
 0.07390000000  0.07392500000 [-0.00078248515,-0.00000440668] NEGATIVE
 0.07392500000  0.07395000000 [-0.00078169333,-0.00000359149] NEGATIVE
 0.07395000000  0.07397500000 [-0.00078090083,-0.00000277562] NEGATIVE
 0.07397500000  0.07400000000 [-0.00078010765,-0.00000195907] NEGATIVE
 0.07400000000  0.07402500000 [-0.00077931379,-0.00000114184] NEGATIVE
 0.07402500000  0.07405000000 [-0.00077851925,-0.00000032393] NEGATIVE
 0.07405000000  0.07406250000 [-0.00058339140,-0.00019424154] NEGATIVE
 0.07406250000  0.07407500000 [-0.00058299070,-0.00019383500] NEGATIVE
 0.07407500000  0.07408750000 [-0.00058258983,-0.00019342828] NEGATIVE
 0.07408750000  0.07410000000 [-0.00058218879,-0.00019302140] NEGATIVE
 0.07410000000  0.07411250000 [-0.00058178759,-0.00019261435] NEGATIVE
 0.07411250000  0.07412500000 [-0.00058138621,-0.00019220712] NEGATIVE
 0.07412500000  0.07413750000 [-0.00058098466,-0.00019179973] NEGATIVE
 0.07413750000  0.07415000000 [-0.00058058294,-0.00019139217] NEGATIVE
 0.07415000000  0.07416250000 [-0.00058018105,-0.00019098443] NEGATIVE
 0.07416250000  0.07417500000 [-0.00057977899,-0.00019057653] NEGATIVE
 0.07417500000  0.07418750000 [-0.00057937677,-0.00019016846] NEGATIVE
 0.07418750000  0.07420000000 [-0.00057897437,-0.00018976021] NEGATIVE
 0.07420000000  0.07421250000 [-0.00057857180,-0.00018935180] NEGATIVE
 0.07421250000  0.07422500000 [-0.00057816906,-0.00018894322] NEGATIVE
 0.07422500000  0.07423750000 [-0.00057776616,-0.00018853446] NEGATIVE
 0.07423750000  0.07425000000 [-0.00057736308,-0.00018812554] NEGATIVE
 0.07425000000  0.07426250000 [-0.00057695983,-0.00018771645] NEGATIVE
 0.07426250000  0.07427500000 [-0.00057655642,-0.00018730718] NEGATIVE
 0.07427500000  0.07428750000 [-0.00057615283,-0.00018689775] NEGATIVE
 0.07428750000  0.07430000000 [-0.00057574907,-0.00018648815] NEGATIVE
 0.07430000000  0.07431250000 [-0.00057534515,-0.00018607837] NEGATIVE
 0.07431250000  0.07432500000 [-0.00057494105,-0.00018566843] NEGATIVE
 0.07432500000  0.07433750000 [-0.00057453678,-0.00018525832] NEGATIVE
 0.07433750000  0.07435000000 [-0.00057413235,-0.00018484803] NEGATIVE
 0.07435000000  0.07436250000 [-0.00057372774,-0.00018443758] NEGATIVE
 0.07436250000  0.07437500000 [-0.00057332296,-0.00018402696] NEGATIVE
 0.07437500000  0.07438750000 [-0.00057291802,-0.00018361616] NEGATIVE
 0.07438750000  0.07440000000 [-0.00057251290,-0.00018320520] NEGATIVE
 0.07440000000  0.07441250000 [-0.00057210762,-0.00018279406] NEGATIVE
 0.07441250000  0.07442500000 [-0.00057170216,-0.00018238276] NEGATIVE
 0.07442500000  0.07443750000 [-0.00057129653,-0.00018197129] NEGATIVE
 0.07443750000  0.07445000000 [-0.00057089074,-0.00018155964] NEGATIVE
 0.07445000000  0.07446250000 [-0.00057048477,-0.00018114783] NEGATIVE
 0.07446250000  0.07447500000 [-0.00057007864,-0.00018073584] NEGATIVE
 0.07447500000  0.07448750000 [-0.00056967233,-0.00018032369] NEGATIVE
 0.07448750000  0.07450000000 [-0.00056926585,-0.00017991137] NEGATIVE
 0.07450000000  0.07451250000 [-0.00056885921,-0.00017949887] NEGATIVE
 0.07451250000  0.07452500000 [-0.00056845239,-0.00017908621] NEGATIVE
 0.07452500000  0.07453750000 [-0.00056804540,-0.00017867337] NEGATIVE
 0.07453750000  0.07455000000 [-0.00056763825,-0.00017826037] NEGATIVE
 0.07455000000  0.07456250000 [-0.00056723092,-0.00017784719] NEGATIVE
 0.07456250000  0.07457500000 [-0.00056682343,-0.00017743385] NEGATIVE
 0.07457500000  0.07458750000 [-0.00056641576,-0.00017702033] NEGATIVE
 0.07458750000  0.07460000000 [-0.00056600792,-0.00017660664] NEGATIVE
 0.07460000000  0.07461250000 [-0.00056559992,-0.00017619279] NEGATIVE
 0.07461250000  0.07462500000 [-0.00056519174,-0.00017577876] NEGATIVE
 0.07462500000  0.07463750000 [-0.00056478339,-0.00017536457] NEGATIVE
 0.07463750000  0.07465000000 [-0.00056437488,-0.00017495020] NEGATIVE
 0.07465000000  0.07466250000 [-0.00056396619,-0.00017453566] NEGATIVE
 0.07466250000  0.07467500000 [-0.00056355733,-0.00017412096] NEGATIVE
 0.07467500000  0.07468750000 [-0.00056314831,-0.00017370608] NEGATIVE
 0.07468750000  0.07470000000 [-0.00056273911,-0.00017329103] NEGATIVE
 0.07470000000  0.07471250000 [-0.00056232974,-0.00017287582] NEGATIVE
 0.07471250000  0.07472500000 [-0.00056192020,-0.00017246043] NEGATIVE
 0.07472500000  0.07473750000 [-0.00056151050,-0.00017204487] NEGATIVE
 0.07473750000  0.07475000000 [-0.00056110062,-0.00017162914] NEGATIVE
 0.07475000000  0.07476250000 [-0.00056069057,-0.00017121324] NEGATIVE
 0.07476250000  0.07477500000 [-0.00056028035,-0.00017079717] NEGATIVE
 0.07477500000  0.07478750000 [-0.00055986996,-0.00017038094] NEGATIVE
 0.07478750000  0.07480000000 [-0.00055945941,-0.00016996453] NEGATIVE
 0.07480000000  0.07481250000 [-0.00055904868,-0.00016954795] NEGATIVE
 0.07481250000  0.07482500000 [-0.00055863778,-0.00016913120] NEGATIVE
 0.07482500000  0.07483750000 [-0.00055822671,-0.00016871428] NEGATIVE
 0.07483750000  0.07485000000 [-0.00055781547,-0.00016829719] NEGATIVE
 0.07485000000  0.07486250000 [-0.00055740406,-0.00016787993] NEGATIVE
 0.07486250000  0.07487500000 [-0.00055699248,-0.00016746250] NEGATIVE
 0.07487500000  0.07488750000 [-0.00055658073,-0.00016704489] NEGATIVE
 0.07488750000  0.07490000000 [-0.00055616881,-0.00016662712] NEGATIVE
 0.07490000000  0.07491250000 [-0.00055575672,-0.00016620918] NEGATIVE
 0.07491250000  0.07492500000 [-0.00055534446,-0.00016579107] NEGATIVE
 0.07492500000  0.07493750000 [-0.00055493203,-0.00016537279] NEGATIVE
 0.07493750000  0.07495000000 [-0.00055451943,-0.00016495433] NEGATIVE
 0.07495000000  0.07496250000 [-0.00055410666,-0.00016453571] NEGATIVE
 0.07496250000  0.07497500000 [-0.00055369372,-0.00016411692] NEGATIVE
 0.07497500000  0.07498750000 [-0.00055328061,-0.00016369795] NEGATIVE
 0.07498750000  0.07500000000 [-0.00055286733,-0.00016327882] NEGATIVE
 0.07500000000  0.07501250000 [-0.00055245388,-0.00016285952] NEGATIVE
 0.07501250000  0.07502500000 [-0.00055204026,-0.00016244004] NEGATIVE
 0.07502500000  0.07503750000 [-0.00055162646,-0.00016202039] NEGATIVE
 0.07503750000  0.07505000000 [-0.00055121250,-0.00016160058] NEGATIVE
 0.07505000000  0.07506250000 [-0.00055079837,-0.00016118059] NEGATIVE
 0.07506250000  0.07507500000 [-0.00055038406,-0.00016076044] NEGATIVE
 0.07507500000  0.07508750000 [-0.00054996959,-0.00016034011] NEGATIVE
 0.07508750000  0.07510000000 [-0.00054955495,-0.00015991961] NEGATIVE
 0.07510000000  0.07511250000 [-0.00054914013,-0.00015949894] NEGATIVE
 0.07511250000  0.07512500000 [-0.00054872515,-0.00015907811] NEGATIVE
 0.07512500000  0.07513750000 [-0.00054830999,-0.00015865710] NEGATIVE
 0.07513750000  0.07515000000 [-0.00054789467,-0.00015823592] NEGATIVE
 0.07515000000  0.07516250000 [-0.00054747917,-0.00015781457] NEGATIVE
 0.07516250000  0.07517500000 [-0.00054706351,-0.00015739305] NEGATIVE
 0.07517500000  0.07518750000 [-0.00054664767,-0.00015697136] NEGATIVE
 0.07518750000  0.07520000000 [-0.00054623167,-0.00015654950] NEGATIVE
 0.07520000000  0.07521250000 [-0.00054581549,-0.00015612747] NEGATIVE
 0.07521250000  0.07522500000 [-0.00054539914,-0.00015570527] NEGATIVE
 0.07522500000  0.07523750000 [-0.00054498262,-0.00015528289] NEGATIVE
 0.07523750000  0.07525000000 [-0.00054456594,-0.00015486035] NEGATIVE
 0.07525000000  0.07526250000 [-0.00054414908,-0.00015443764] NEGATIVE
 0.07526250000  0.07527500000 [-0.00054373205,-0.00015401475] NEGATIVE
 0.07527500000  0.07528750000 [-0.00054331485,-0.00015359170] NEGATIVE
 0.07528750000  0.07530000000 [-0.00054289748,-0.00015316848] NEGATIVE
 0.07530000000  0.07531250000 [-0.00054247994,-0.00015274508] NEGATIVE
 0.07531250000  0.07532500000 [-0.00054206223,-0.00015232151] NEGATIVE
 0.07532500000  0.07533750000 [-0.00054164435,-0.00015189778] NEGATIVE
 0.07533750000  0.07535000000 [-0.00054122630,-0.00015147387] NEGATIVE
 0.07535000000  0.07536250000 [-0.00054080808,-0.00015104979] NEGATIVE
 0.07536250000  0.07537500000 [-0.00054038969,-0.00015062555] NEGATIVE
 0.07537500000  0.07538750000 [-0.00053997112,-0.00015020113] NEGATIVE
 0.07538750000  0.07540000000 [-0.00053955239,-0.00014977654] NEGATIVE
 0.07540000000  0.07541250000 [-0.00053913349,-0.00014935178] NEGATIVE
 0.07541250000  0.07542500000 [-0.00053871441,-0.00014892685] NEGATIVE
 0.07542500000  0.07543750000 [-0.00053829517,-0.00014850175] NEGATIVE
 0.07543750000  0.07545000000 [-0.00053787576,-0.00014807648] NEGATIVE
 0.07545000000  0.07546250000 [-0.00053745617,-0.00014765104] NEGATIVE
 0.07546250000  0.07547500000 [-0.00053703641,-0.00014722542] NEGATIVE
 0.07547500000  0.07548750000 [-0.00053661649,-0.00014679964] NEGATIVE
 0.07548750000  0.07550000000 [-0.00053619639,-0.00014637369] NEGATIVE
 0.07550000000  0.07551250000 [-0.00053577612,-0.00014594756] NEGATIVE
 0.07551250000  0.07552500000 [-0.00053535569,-0.00014552127] NEGATIVE
 0.07552500000  0.07553750000 [-0.00053493508,-0.00014509480] NEGATIVE
 0.07553750000  0.07555000000 [-0.00053451430,-0.00014466817] NEGATIVE
 0.07555000000  0.07556250000 [-0.00053409335,-0.00014424136] NEGATIVE
 0.07556250000  0.07557500000 [-0.00053367223,-0.00014381438] NEGATIVE
 0.07557500000  0.07558750000 [-0.00053325094,-0.00014338724] NEGATIVE
 0.07558750000  0.07560000000 [-0.00053282948,-0.00014295992] NEGATIVE
 0.07560000000  0.07561250000 [-0.00053240785,-0.00014253243] NEGATIVE
 0.07561250000  0.07562500000 [-0.00053198605,-0.00014210477] NEGATIVE
 0.07562500000  0.07563750000 [-0.00053156408,-0.00014167694] NEGATIVE
 0.07563750000  0.07565000000 [-0.00053114193,-0.00014124894] NEGATIVE
 0.07565000000  0.07566250000 [-0.00053071962,-0.00014082076] NEGATIVE
 0.07566250000  0.07567500000 [-0.00053029713,-0.00014039242] NEGATIVE
 0.07567500000  0.07568750000 [-0.00052987448,-0.00013996391] NEGATIVE
 0.07568750000  0.07570000000 [-0.00052945165,-0.00013953522] NEGATIVE
 0.07570000000  0.07571250000 [-0.00052902866,-0.00013910637] NEGATIVE
 0.07571250000  0.07572500000 [-0.00052860549,-0.00013867734] NEGATIVE
 0.07572500000  0.07573750000 [-0.00052818216,-0.00013824815] NEGATIVE
 0.07573750000  0.07575000000 [-0.00052775865,-0.00013781878] NEGATIVE
 0.07575000000  0.07576250000 [-0.00052733497,-0.00013738924] NEGATIVE
 0.07576250000  0.07577500000 [-0.00052691112,-0.00013695953] NEGATIVE
 0.07577500000  0.07578750000 [-0.00052648710,-0.00013652966] NEGATIVE
 0.07578750000  0.07580000000 [-0.00052606291,-0.00013609961] NEGATIVE
 0.07580000000  0.07581250000 [-0.00052563855,-0.00013566939] NEGATIVE
 0.07581250000  0.07582500000 [-0.00052521402,-0.00013523899] NEGATIVE
 0.07582500000  0.07583750000 [-0.00052478932,-0.00013480843] NEGATIVE
 0.07583750000  0.07585000000 [-0.00052436444,-0.00013437770] NEGATIVE
 0.07585000000  0.07586250000 [-0.00052393940,-0.00013394680] NEGATIVE
 0.07586250000  0.07587500000 [-0.00052351419,-0.00013351572] NEGATIVE
 0.07587500000  0.07588750000 [-0.00052308880,-0.00013308448] NEGATIVE
 0.07588750000  0.07590000000 [-0.00052266325,-0.00013265306] NEGATIVE
 0.07590000000  0.07591250000 [-0.00052223752,-0.00013222147] NEGATIVE
 0.07591250000  0.07592500000 [-0.00052181162,-0.00013178972] NEGATIVE
 0.07592500000  0.07593750000 [-0.00052138555,-0.00013135779] NEGATIVE
 0.07593750000  0.07595000000 [-0.00052095932,-0.00013092569] NEGATIVE
 0.07595000000  0.07596250000 [-0.00052053291,-0.00013049342] NEGATIVE
 0.07596250000  0.07597500000 [-0.00052010633,-0.00013006098] NEGATIVE
 0.07597500000  0.07598750000 [-0.00051967958,-0.00012962836] NEGATIVE
 0.07598750000  0.07600000000 [-0.00051925266,-0.00012919558] NEGATIVE
 0.07600000000  0.07601250000 [-0.00051882556,-0.00012876263] NEGATIVE
 0.07601250000  0.07602500000 [-0.00051839830,-0.00012832950] NEGATIVE
 0.07602500000  0.07603750000 [-0.00051797087,-0.00012789621] NEGATIVE
 0.07603750000  0.07605000000 [-0.00051754326,-0.00012746274] NEGATIVE
 0.07605000000  0.07606250000 [-0.00051711549,-0.00012702911] NEGATIVE
 0.07606250000  0.07607500000 [-0.00051668754,-0.00012659530] NEGATIVE
 0.07607500000  0.07608750000 [-0.00051625943,-0.00012616132] NEGATIVE
 0.07608750000  0.07610000000 [-0.00051583114,-0.00012572717] NEGATIVE
 0.07610000000  0.07611250000 [-0.00051540268,-0.00012529285] NEGATIVE
 0.07611250000  0.07612500000 [-0.00051497405,-0.00012485836] NEGATIVE
 0.07612500000  0.07613750000 [-0.00051454525,-0.00012442370] NEGATIVE
 0.07613750000  0.07615000000 [-0.00051411628,-0.00012398886] NEGATIVE
 0.07615000000  0.07616250000 [-0.00051368714,-0.00012355386] NEGATIVE
 0.07616250000  0.07617500000 [-0.00051325783,-0.00012311868] NEGATIVE
 0.07617500000  0.07618750000 [-0.00051282834,-0.00012268334] NEGATIVE
 0.07618750000  0.07620000000 [-0.00051239869,-0.00012224782] NEGATIVE
 0.07620000000  0.07621250000 [-0.00051196887,-0.00012181213] NEGATIVE
 0.07621250000  0.07622500000 [-0.00051153887,-0.00012137627] NEGATIVE
 0.07622500000  0.07623750000 [-0.00051110870,-0.00012094024] NEGATIVE
 0.07623750000  0.07625000000 [-0.00051067837,-0.00012050404] NEGATIVE
 0.07625000000  0.07626250000 [-0.00051024786,-0.00012006767] NEGATIVE
 0.07626250000  0.07627500000 [-0.00050981718,-0.00011963113] NEGATIVE
 0.07627500000  0.07628750000 [-0.00050938633,-0.00011919441] NEGATIVE
 0.07628750000  0.07630000000 [-0.00050895531,-0.00011875753] NEGATIVE
 0.07630000000  0.07631250000 [-0.00050852412,-0.00011832047] NEGATIVE
 0.07631250000  0.07632500000 [-0.00050809275,-0.00011788325] NEGATIVE
 0.07632500000  0.07633750000 [-0.00050766122,-0.00011744585] NEGATIVE
 0.07633750000  0.07635000000 [-0.00050722952,-0.00011700828] NEGATIVE
 0.07635000000  0.07636250000 [-0.00050679764,-0.00011657054] NEGATIVE
 0.07636250000  0.07637500000 [-0.00050636560,-0.00011613263] NEGATIVE
 0.07637500000  0.07638750000 [-0.00050593338,-0.00011569455] NEGATIVE
 0.07638750000  0.07640000000 [-0.00050550099,-0.00011525630] NEGATIVE
 0.07640000000  0.07641250000 [-0.00050506843,-0.00011481787] NEGATIVE
 0.07641250000  0.07642500000 [-0.00050463570,-0.00011437928] NEGATIVE
 0.07642500000  0.07643750000 [-0.00050420280,-0.00011394051] NEGATIVE
 0.07643750000  0.07645000000 [-0.00050376973,-0.00011350157] NEGATIVE
 0.07645000000  0.07646250000 [-0.00050333649,-0.00011306247] NEGATIVE
 0.07646250000  0.07647500000 [-0.00050290307,-0.00011262319] NEGATIVE
 0.07647500000  0.07648750000 [-0.00050246949,-0.00011218374] NEGATIVE
 0.07648750000  0.07650000000 [-0.00050203573,-0.00011174412] NEGATIVE
 0.07650000000  0.07651250000 [-0.00050160181,-0.00011130432] NEGATIVE
 0.07651250000  0.07652500000 [-0.00050116771,-0.00011086436] NEGATIVE
 0.07652500000  0.07653750000 [-0.00050073344,-0.00011042422] NEGATIVE
 0.07653750000  0.07655000000 [-0.00050029900,-0.00010998392] NEGATIVE
 0.07655000000  0.07656250000 [-0.00049986439,-0.00010954344] NEGATIVE
 0.07656250000  0.07657500000 [-0.00049942961,-0.00010910279] NEGATIVE
 0.07657500000  0.07658750000 [-0.00049899465,-0.00010866197] NEGATIVE
 0.07658750000  0.07660000000 [-0.00049855953,-0.00010822098] NEGATIVE
 0.07660000000  0.07661250000 [-0.00049812424,-0.00010777982] NEGATIVE
 0.07661250000  0.07662500000 [-0.00049768877,-0.00010733849] NEGATIVE
 0.07662500000  0.07663750000 [-0.00049725313,-0.00010689699] NEGATIVE
 0.07663750000  0.07665000000 [-0.00049681733,-0.00010645531] NEGATIVE
 0.07665000000  0.07666250000 [-0.00049638135,-0.00010601347] NEGATIVE
 0.07666250000  0.07667500000 [-0.00049594520,-0.00010557145] NEGATIVE
 0.07667500000  0.07668750000 [-0.00049550888,-0.00010512926] NEGATIVE
 0.07668750000  0.07670000000 [-0.00049507238,-0.00010468690] NEGATIVE
 0.07670000000  0.07671250000 [-0.00049463572,-0.00010424437] NEGATIVE
 0.07671250000  0.07672500000 [-0.00049419889,-0.00010380167] NEGATIVE
 0.07672500000  0.07673750000 [-0.00049376188,-0.00010335879] NEGATIVE
 0.07673750000  0.07675000000 [-0.00049332470,-0.00010291575] NEGATIVE
 0.07675000000  0.07676250000 [-0.00049288736,-0.00010247253] NEGATIVE
 0.07676250000  0.07677500000 [-0.00049244984,-0.00010202915] NEGATIVE
 0.07677500000  0.07678750000 [-0.00049201215,-0.00010158559] NEGATIVE
 0.07678750000  0.07680000000 [-0.00049157429,-0.00010114186] NEGATIVE
 0.07680000000  0.07681250000 [-0.00049113626,-0.00010069796] NEGATIVE
 0.07681250000  0.07682500000 [-0.00049069805,-0.00010025389] NEGATIVE
 0.07682500000  0.07683750000 [-0.00049025968,-0.00009980965] NEGATIVE
 0.07683750000  0.07685000000 [-0.00048982113,-0.00009936523] NEGATIVE
 0.07685000000  0.07686250000 [-0.00048938242,-0.00009892065] NEGATIVE
 0.07686250000  0.07687500000 [-0.00048894353,-0.00009847589] NEGATIVE
 0.07687500000  0.07688750000 [-0.00048850447,-0.00009803096] NEGATIVE
 0.07688750000  0.07690000000 [-0.00048806524,-0.00009758586] NEGATIVE
 0.07690000000  0.07691250000 [-0.00048762584,-0.00009714059] NEGATIVE
 0.07691250000  0.07692500000 [-0.00048718626,-0.00009669515] NEGATIVE
 0.07692500000  0.07693750000 [-0.00048674652,-0.00009624954] NEGATIVE
 0.07693750000  0.07695000000 [-0.00048630661,-0.00009580375] NEGATIVE
 0.07695000000  0.07696250000 [-0.00048586652,-0.00009535780] NEGATIVE
 0.07696250000  0.07697500000 [-0.00048542626,-0.00009491167] NEGATIVE
 0.07697500000  0.07698750000 [-0.00048498583,-0.00009446537] NEGATIVE
 0.07698750000  0.07700000000 [-0.00048454523,-0.00009401890] NEGATIVE
 0.07700000000  0.07701250000 [-0.00048410446,-0.00009357226] NEGATIVE
 0.07701250000  0.07702500000 [-0.00048366352,-0.00009312545] NEGATIVE
 0.07702500000  0.07703750000 [-0.00048322241,-0.00009267846] NEGATIVE
 0.07703750000  0.07705000000 [-0.00048278112,-0.00009223131] NEGATIVE
 0.07705000000  0.07706250000 [-0.00048233967,-0.00009178398] NEGATIVE
 0.07706250000  0.07707500000 [-0.00048189804,-0.00009133648] NEGATIVE
 0.07707500000  0.07708750000 [-0.00048145624,-0.00009088881] NEGATIVE
 0.07708750000  0.07710000000 [-0.00048101427,-0.00009044097] NEGATIVE
 0.07710000000  0.07711250000 [-0.00048057213,-0.00008999296] NEGATIVE
 0.07711250000  0.07712500000 [-0.00048012982,-0.00008954478] NEGATIVE
 0.07712500000  0.07713750000 [-0.00047968734,-0.00008909642] NEGATIVE
 0.07713750000  0.07715000000 [-0.00047924468,-0.00008864790] NEGATIVE
 0.07715000000  0.07716250000 [-0.00047880185,-0.00008819920] NEGATIVE
 0.07716250000  0.07717500000 [-0.00047835886,-0.00008775033] NEGATIVE
 0.07717500000  0.07718750000 [-0.00047791569,-0.00008730129] NEGATIVE
 0.07718750000  0.07720000000 [-0.00047747235,-0.00008685208] NEGATIVE
 0.07720000000  0.07721250000 [-0.00047702884,-0.00008640269] NEGATIVE
 0.07721250000  0.07722500000 [-0.00047658515,-0.00008595314] NEGATIVE
 0.07722500000  0.07723750000 [-0.00047614130,-0.00008550341] NEGATIVE
 0.07723750000  0.07725000000 [-0.00047569727,-0.00008505351] NEGATIVE
 0.07725000000  0.07726250000 [-0.00047525308,-0.00008460345] NEGATIVE
 0.07726250000  0.07727500000 [-0.00047480871,-0.00008415320] NEGATIVE
 0.07727500000  0.07728750000 [-0.00047436417,-0.00008370279] NEGATIVE
 0.07728750000  0.07730000000 [-0.00047391946,-0.00008325221] NEGATIVE
 0.07730000000  0.07731250000 [-0.00047347458,-0.00008280145] NEGATIVE
 0.07731250000  0.07732500000 [-0.00047302952,-0.00008235053] NEGATIVE
 0.07732500000  0.07733750000 [-0.00047258430,-0.00008189943] NEGATIVE
 0.07733750000  0.07735000000 [-0.00047213890,-0.00008144816] NEGATIVE
 0.07735000000  0.07736250000 [-0.00047169333,-0.00008099672] NEGATIVE
 0.07736250000  0.07737500000 [-0.00047124759,-0.00008054511] NEGATIVE
 0.07737500000  0.07738750000 [-0.00047080168,-0.00008009332] NEGATIVE
 0.07738750000  0.07740000000 [-0.00047035560,-0.00007964137] NEGATIVE
 0.07740000000  0.07741250000 [-0.00046990935,-0.00007918924] NEGATIVE
 0.07741250000  0.07742500000 [-0.00046946292,-0.00007873694] NEGATIVE
 0.07742500000  0.07743750000 [-0.00046901633,-0.00007828447] NEGATIVE
 0.07743750000  0.07745000000 [-0.00046856956,-0.00007783183] NEGATIVE
 0.07745000000  0.07746250000 [-0.00046812262,-0.00007737902] NEGATIVE
 0.07746250000  0.07747500000 [-0.00046767551,-0.00007692603] NEGATIVE
 0.07747500000  0.07748750000 [-0.00046722823,-0.00007647287] NEGATIVE
 0.07748750000  0.07750000000 [-0.00046678077,-0.00007601955] NEGATIVE
 0.07750000000  0.07751250000 [-0.00046633315,-0.00007556605] NEGATIVE
 0.07751250000  0.07752500000 [-0.00046588535,-0.00007511238] NEGATIVE
 0.07752500000  0.07753750000 [-0.00046543738,-0.00007465853] NEGATIVE
 0.07753750000  0.07755000000 [-0.00046498925,-0.00007420452] NEGATIVE
 0.07755000000  0.07756250000 [-0.00046454093,-0.00007375033] NEGATIVE
 0.07756250000  0.07757500000 [-0.00046409245,-0.00007329598] NEGATIVE
 0.07757500000  0.07758750000 [-0.00046364380,-0.00007284145] NEGATIVE
 0.07758750000  0.07760000000 [-0.00046319497,-0.00007238675] NEGATIVE
 0.07760000000  0.07761250000 [-0.00046274598,-0.00007193187] NEGATIVE
 0.07761250000  0.07762500000 [-0.00046229681,-0.00007147683] NEGATIVE
 0.07762500000  0.07763750000 [-0.00046184747,-0.00007102161] NEGATIVE
 0.07763750000  0.07765000000 [-0.00046139796,-0.00007056623] NEGATIVE
 0.07765000000  0.07766250000 [-0.00046094827,-0.00007011067] NEGATIVE
 0.07766250000  0.07767500000 [-0.00046049842,-0.00006965494] NEGATIVE
 0.07767500000  0.07768750000 [-0.00046004839,-0.00006919903] NEGATIVE
 0.07768750000  0.07770000000 [-0.00045959819,-0.00006874296] NEGATIVE
 0.07770000000  0.07771250000 [-0.00045914782,-0.00006828672] NEGATIVE
 0.07771250000  0.07772500000 [-0.00045869728,-0.00006783030] NEGATIVE
 0.07772500000  0.07773750000 [-0.00045824657,-0.00006737371] NEGATIVE
 0.07773750000  0.07775000000 [-0.00045779569,-0.00006691695] NEGATIVE
 0.07775000000  0.07776250000 [-0.00045734463,-0.00006646002] NEGATIVE
 0.07776250000  0.07777500000 [-0.00045689340,-0.00006600291] NEGATIVE
 0.07777500000  0.07778750000 [-0.00045644200,-0.00006554564] NEGATIVE
 0.07778750000  0.07780000000 [-0.00045599043,-0.00006508819] NEGATIVE
 0.07780000000  0.07781250000 [-0.00045553869,-0.00006463057] NEGATIVE
 0.07781250000  0.07782500000 [-0.00045508678,-0.00006417278] NEGATIVE
 0.07782500000  0.07783750000 [-0.00045463469,-0.00006371482] NEGATIVE
 0.07783750000  0.07785000000 [-0.00045418244,-0.00006325668] NEGATIVE
 0.07785000000  0.07786250000 [-0.00045373001,-0.00006279837] NEGATIVE
 0.07786250000  0.07787500000 [-0.00045327741,-0.00006233990] NEGATIVE
 0.07787500000  0.07788750000 [-0.00045282463,-0.00006188125] NEGATIVE
 0.07788750000  0.07790000000 [-0.00045237169,-0.00006142243] NEGATIVE
 0.07790000000  0.07791250000 [-0.00045191858,-0.00006096343] NEGATIVE
 0.07791250000  0.07792500000 [-0.00045146529,-0.00006050427] NEGATIVE
 0.07792500000  0.07793750000 [-0.00045101183,-0.00006004493] NEGATIVE
 0.07793750000  0.07795000000 [-0.00045055820,-0.00005958542] NEGATIVE
 0.07795000000  0.07796250000 [-0.00045010440,-0.00005912574] NEGATIVE
 0.07796250000  0.07797500000 [-0.00044965042,-0.00005866589] NEGATIVE
 0.07797500000  0.07798750000 [-0.00044919628,-0.00005820587] NEGATIVE
 0.07798750000  0.07800000000 [-0.00044874196,-0.00005774567] NEGATIVE
 0.07800000000  0.07801250000 [-0.00044828747,-0.00005728530] NEGATIVE
 0.07801250000  0.07802500000 [-0.00044783281,-0.00005682476] NEGATIVE
 0.07802500000  0.07803750000 [-0.00044737798,-0.00005636405] NEGATIVE
 0.07803750000  0.07805000000 [-0.00044692298,-0.00005590317] NEGATIVE
 0.07805000000  0.07806250000 [-0.00044646780,-0.00005544211] NEGATIVE
 0.07806250000  0.07807500000 [-0.00044601245,-0.00005498089] NEGATIVE
 0.07807500000  0.07808750000 [-0.00044555693,-0.00005451949] NEGATIVE
 0.07808750000  0.07810000000 [-0.00044510124,-0.00005405792] NEGATIVE
 0.07810000000  0.07811250000 [-0.00044464538,-0.00005359617] NEGATIVE
 0.07811250000  0.07812500000 [-0.00044418935,-0.00005313426] NEGATIVE
 0.07812500000  0.07813750000 [-0.00044373314,-0.00005267217] NEGATIVE
 0.07813750000  0.07815000000 [-0.00044327676,-0.00005220992] NEGATIVE
 0.07815000000  0.07816250000 [-0.00044282021,-0.00005174749] NEGATIVE
 0.07816250000  0.07817500000 [-0.00044236349,-0.00005128488] NEGATIVE
 0.07817500000  0.07818750000 [-0.00044190660,-0.00005082211] NEGATIVE
 0.07818750000  0.07820000000 [-0.00044144953,-0.00005035916] NEGATIVE
 0.07820000000  0.07821250000 [-0.00044099230,-0.00004989605] NEGATIVE
 0.07821250000  0.07822500000 [-0.00044053489,-0.00004943276] NEGATIVE
 0.07822500000  0.07823750000 [-0.00044007731,-0.00004896930] NEGATIVE
 0.07823750000  0.07825000000 [-0.00043961955,-0.00004850566] NEGATIVE
 0.07825000000  0.07826250000 [-0.00043916163,-0.00004804186] NEGATIVE
 0.07826250000  0.07827500000 [-0.00043870353,-0.00004757788] NEGATIVE
 0.07827500000  0.07828750000 [-0.00043824526,-0.00004711373] NEGATIVE
 0.07828750000  0.07830000000 [-0.00043778682,-0.00004664941] NEGATIVE
 0.07830000000  0.07831250000 [-0.00043732821,-0.00004618492] NEGATIVE
 0.07831250000  0.07832500000 [-0.00043686943,-0.00004572025] NEGATIVE
 0.07832500000  0.07833750000 [-0.00043641047,-0.00004525541] NEGATIVE
 0.07833750000  0.07835000000 [-0.00043595135,-0.00004479040] NEGATIVE
 0.07835000000  0.07836250000 [-0.00043549205,-0.00004432522] NEGATIVE
 0.07836250000  0.07837500000 [-0.00043503258,-0.00004385987] NEGATIVE
 0.07837500000  0.07838750000 [-0.00043457293,-0.00004339434] NEGATIVE
 0.07838750000  0.07840000000 [-0.00043411312,-0.00004292865] NEGATIVE
 0.07840000000  0.07841250000 [-0.00043365313,-0.00004246278] NEGATIVE
 0.07841250000  0.07842500000 [-0.00043319297,-0.00004199674] NEGATIVE
 0.07842500000  0.07843750000 [-0.00043273264,-0.00004153052] NEGATIVE
 0.07843750000  0.07845000000 [-0.00043227214,-0.00004106414] NEGATIVE
 0.07845000000  0.07846250000 [-0.00043181147,-0.00004059758] NEGATIVE
 0.07846250000  0.07847500000 [-0.00043135062,-0.00004013085] NEGATIVE
 0.07847500000  0.07848750000 [-0.00043088960,-0.00003966395] NEGATIVE
 0.07848750000  0.07850000000 [-0.00043042841,-0.00003919688] NEGATIVE
 0.07850000000  0.07851250000 [-0.00042996705,-0.00003872963] NEGATIVE
 0.07851250000  0.07852500000 [-0.00042950551,-0.00003826221] NEGATIVE
 0.07852500000  0.07853750000 [-0.00042904381,-0.00003779462] NEGATIVE
 0.07853750000  0.07855000000 [-0.00042858193,-0.00003732686] NEGATIVE
 0.07855000000  0.07856250000 [-0.00042811988,-0.00003685893] NEGATIVE
 0.07856250000  0.07857500000 [-0.00042765766,-0.00003639082] NEGATIVE
 0.07857500000  0.07858750000 [-0.00042719526,-0.00003592254] NEGATIVE
 0.07858750000  0.07860000000 [-0.00042673270,-0.00003545409] NEGATIVE
 0.07860000000  0.07861250000 [-0.00042626996,-0.00003498547] NEGATIVE
 0.07861250000  0.07862500000 [-0.00042580705,-0.00003451668] NEGATIVE
 0.07862500000  0.07863750000 [-0.00042534397,-0.00003404771] NEGATIVE
 0.07863750000  0.07865000000 [-0.00042488071,-0.00003357857] NEGATIVE
 0.07865000000  0.07866250000 [-0.00042441729,-0.00003310926] NEGATIVE
 0.07866250000  0.07867500000 [-0.00042395369,-0.00003263978] NEGATIVE
 0.07867500000  0.07868750000 [-0.00042348992,-0.00003217012] NEGATIVE
 0.07868750000  0.07870000000 [-0.00042302598,-0.00003170030] NEGATIVE
 0.07870000000  0.07871250000 [-0.00042256186,-0.00003123030] NEGATIVE
 0.07871250000  0.07872500000 [-0.00042209757,-0.00003076012] NEGATIVE
 0.07872500000  0.07873750000 [-0.00042163312,-0.00003028978] NEGATIVE
 0.07873750000  0.07875000000 [-0.00042116849,-0.00002981927] NEGATIVE
 0.07875000000  0.07876250000 [-0.00042070368,-0.00002934858] NEGATIVE
 0.07876250000  0.07877500000 [-0.00042023871,-0.00002887772] NEGATIVE
 0.07877500000  0.07878750000 [-0.00041977356,-0.00002840668] NEGATIVE
 0.07878750000  0.07880000000 [-0.00041930824,-0.00002793548] NEGATIVE
 0.07880000000  0.07881250000 [-0.00041884275,-0.00002746410] NEGATIVE
 0.07881250000  0.07882500000 [-0.00041837709,-0.00002699255] NEGATIVE
 0.07882500000  0.07883750000 [-0.00041791125,-0.00002652083] NEGATIVE
 0.07883750000  0.07885000000 [-0.00041744525,-0.00002604894] NEGATIVE
 0.07885000000  0.07886250000 [-0.00041697907,-0.00002557687] NEGATIVE
 0.07886250000  0.07887500000 [-0.00041651271,-0.00002510463] NEGATIVE
 0.07887500000  0.07888750000 [-0.00041604619,-0.00002463222] NEGATIVE
 0.07888750000  0.07890000000 [-0.00041557949,-0.00002415964] NEGATIVE
 0.07890000000  0.07891250000 [-0.00041511263,-0.00002368689] NEGATIVE
 0.07891250000  0.07892500000 [-0.00041464559,-0.00002321396] NEGATIVE
 0.07892500000  0.07893750000 [-0.00041417837,-0.00002274086] NEGATIVE
 0.07893750000  0.07895000000 [-0.00041371099,-0.00002226759] NEGATIVE
 0.07895000000  0.07896250000 [-0.00041324343,-0.00002179415] NEGATIVE
 0.07896250000  0.07897500000 [-0.00041277570,-0.00002132053] NEGATIVE
 0.07897500000  0.07898750000 [-0.00041230780,-0.00002084674] NEGATIVE
 0.07898750000  0.07900000000 [-0.00041183973,-0.00002037278] NEGATIVE
 0.07900000000  0.07901250000 [-0.00041137148,-0.00001989865] NEGATIVE
 0.07901250000  0.07902500000 [-0.00041090307,-0.00001942434] NEGATIVE
 0.07902500000  0.07903750000 [-0.00041043448,-0.00001894986] NEGATIVE
 0.07903750000  0.07905000000 [-0.00040996571,-0.00001847521] NEGATIVE
 0.07905000000  0.07906250000 [-0.00040949678,-0.00001800039] NEGATIVE
 0.07906250000  0.07907500000 [-0.00040902767,-0.00001752540] NEGATIVE
 0.07907500000  0.07908750000 [-0.00040855839,-0.00001705023] NEGATIVE
 0.07908750000  0.07910000000 [-0.00040808894,-0.00001657489] NEGATIVE
 0.07910000000  0.07911250000 [-0.00040761932,-0.00001609938] NEGATIVE
 0.07911250000  0.07912500000 [-0.00040714952,-0.00001562369] NEGATIVE
 0.07912500000  0.07913750000 [-0.00040667956,-0.00001514784] NEGATIVE
 0.07913750000  0.07915000000 [-0.00040620942,-0.00001467181] NEGATIVE
 0.07915000000  0.07916250000 [-0.00040573910,-0.00001419561] NEGATIVE
 0.07916250000  0.07917500000 [-0.00040526862,-0.00001371923] NEGATIVE
 0.07917500000  0.07918750000 [-0.00040479796,-0.00001324269] NEGATIVE
 0.07918750000  0.07920000000 [-0.00040432713,-0.00001276597] NEGATIVE
 0.07920000000  0.07921250000 [-0.00040385613,-0.00001228908] NEGATIVE
 0.07921250000  0.07922500000 [-0.00040338496,-0.00001181201] NEGATIVE
 0.07922500000  0.07923750000 [-0.00040291361,-0.00001133478] NEGATIVE
 0.07923750000  0.07925000000 [-0.00040244209,-0.00001085737] NEGATIVE
 0.07925000000  0.07926250000 [-0.00040197040,-0.00001037979] NEGATIVE
 0.07926250000  0.07927500000 [-0.00040149854,-0.00000990204] NEGATIVE
 0.07927500000  0.07928750000 [-0.00040102650,-0.00000942411] NEGATIVE
 0.07928750000  0.07930000000 [-0.00040055430,-0.00000894601] NEGATIVE
 0.07930000000  0.07931250000 [-0.00040008192,-0.00000846774] NEGATIVE
 0.07931250000  0.07932500000 [-0.00039960936,-0.00000798930] NEGATIVE
 0.07932500000  0.07933750000 [-0.00039913664,-0.00000751069] NEGATIVE
 0.07933750000  0.07935000000 [-0.00039866374,-0.00000703190] NEGATIVE
 0.07935000000  0.07936250000 [-0.00039819067,-0.00000655294] NEGATIVE
 0.07936250000  0.07937500000 [-0.00039771743,-0.00000607380] NEGATIVE
 0.07937500000  0.07938750000 [-0.00039724402,-0.00000559450] NEGATIVE
 0.07938750000  0.07940000000 [-0.00039677043,-0.00000511502] NEGATIVE
 0.07940000000  0.07941250000 [-0.00039629667,-0.00000463537] NEGATIVE
 0.07941250000  0.07942500000 [-0.00039582274,-0.00000415555] NEGATIVE
 0.07942500000  0.07943750000 [-0.00039534864,-0.00000367555] NEGATIVE
 0.07943750000  0.07945000000 [-0.00039487436,-0.00000319539] NEGATIVE
 0.07945000000  0.07946250000 [-0.00039439991,-0.00000271505] NEGATIVE
 0.07946250000  0.07947500000 [-0.00039392529,-0.00000223453] NEGATIVE
 0.07947500000  0.07948750000 [-0.00039345050,-0.00000175385] NEGATIVE
 0.07948750000  0.07950000000 [-0.00039297553,-0.00000127299] NEGATIVE
 0.07950000000  0.07951250000 [-0.00039250039,-0.00000079196] NEGATIVE
 0.07951250000  0.07952500000 [-0.00039202508,-0.00000031076] NEGATIVE
 0.07952500000  0.07953125000 [-0.00029377426,-0.00009784408] NEGATIVE
 0.07953125000  0.07953750000 [-0.00029353574,-0.00009760409] NEGATIVE
 0.07953750000  0.07954375000 [-0.00029329718,-0.00009736405] NEGATIVE
 0.07954375000  0.07955000000 [-0.00029305857,-0.00009712397] NEGATIVE
 0.07955000000  0.07955625000 [-0.00029281992,-0.00009688384] NEGATIVE
 0.07955625000  0.07956250000 [-0.00029258123,-0.00009664368] NEGATIVE
 0.07956250000  0.07956875000 [-0.00029234249,-0.00009640347] NEGATIVE
 0.07956875000  0.07957500000 [-0.00029210371,-0.00009616321] NEGATIVE
 0.07957500000  0.07958125000 [-0.00029186489,-0.00009592292] NEGATIVE
 0.07958125000  0.07958750000 [-0.00029162603,-0.00009568258] NEGATIVE
 0.07958750000  0.07959375000 [-0.00029138712,-0.00009544219] NEGATIVE
 0.07959375000  0.07960000000 [-0.00029114816,-0.00009520177] NEGATIVE
 0.07960000000  0.07960625000 [-0.00029090917,-0.00009496130] NEGATIVE
 0.07960625000  0.07961250000 [-0.00029067013,-0.00009472078] NEGATIVE
 0.07961250000  0.07961875000 [-0.00029043105,-0.00009448023] NEGATIVE
 0.07961875000  0.07962500000 [-0.00029019192,-0.00009423963] NEGATIVE
 0.07962500000  0.07963125000 [-0.00028995276,-0.00009399899] NEGATIVE
 0.07963125000  0.07963750000 [-0.00028971355,-0.00009375830] NEGATIVE
 0.07963750000  0.07964375000 [-0.00028947429,-0.00009351757] NEGATIVE
 0.07964375000  0.07965000000 [-0.00028923500,-0.00009327680] NEGATIVE
 0.07965000000  0.07965625000 [-0.00028899566,-0.00009303599] NEGATIVE
 0.07965625000  0.07966250000 [-0.00028875627,-0.00009279513] NEGATIVE
 0.07966250000  0.07966875000 [-0.00028851685,-0.00009255423] NEGATIVE
 0.07966875000  0.07967500000 [-0.00028827738,-0.00009231328] NEGATIVE
 0.07967500000  0.07968125000 [-0.00028803786,-0.00009207230] NEGATIVE
 0.07968125000  0.07968750000 [-0.00028779831,-0.00009183127] NEGATIVE
 0.07968750000  0.07969375000 [-0.00028755871,-0.00009159019] NEGATIVE
 0.07969375000  0.07970000000 [-0.00028731907,-0.00009134908] NEGATIVE
 0.07970000000  0.07970625000 [-0.00028707938,-0.00009110792] NEGATIVE
 0.07970625000  0.07971250000 [-0.00028683965,-0.00009086671] NEGATIVE
 0.07971250000  0.07971875000 [-0.00028659988,-0.00009062547] NEGATIVE
 0.07971875000  0.07972500000 [-0.00028636007,-0.00009038418] NEGATIVE
 0.07972500000  0.07973125000 [-0.00028612021,-0.00009014284] NEGATIVE
 0.07973125000  0.07973750000 [-0.00028588031,-0.00008990147] NEGATIVE
 0.07973750000  0.07974375000 [-0.00028564036,-0.00008966005] NEGATIVE
 0.07974375000  0.07975000000 [-0.00028540037,-0.00008941859] NEGATIVE
 0.07975000000  0.07975625000 [-0.00028516034,-0.00008917708] NEGATIVE
 0.07975625000  0.07976250000 [-0.00028492027,-0.00008893553] NEGATIVE
 0.07976250000  0.07976875000 [-0.00028468015,-0.00008869394] NEGATIVE
 0.07976875000  0.07977500000 [-0.00028443999,-0.00008845231] NEGATIVE
 0.07977500000  0.07978125000 [-0.00028419979,-0.00008821063] NEGATIVE
 0.07978125000  0.07978750000 [-0.00028395954,-0.00008796891] NEGATIVE
 0.07978750000  0.07979375000 [-0.00028371926,-0.00008772714] NEGATIVE
 0.07979375000  0.07980000000 [-0.00028347892,-0.00008748534] NEGATIVE
 0.07980000000  0.07980625000 [-0.00028323855,-0.00008724349] NEGATIVE
 0.07980625000  0.07981250000 [-0.00028299813,-0.00008700159] NEGATIVE
 0.07981250000  0.07981875000 [-0.00028275767,-0.00008675966] NEGATIVE
 0.07981875000  0.07982500000 [-0.00028251716,-0.00008651768] NEGATIVE
 0.07982500000  0.07983125000 [-0.00028227661,-0.00008627565] NEGATIVE
 0.07983125000  0.07983750000 [-0.00028203602,-0.00008603359] NEGATIVE
 0.07983750000  0.07984375000 [-0.00028179539,-0.00008579148] NEGATIVE
 0.07984375000  0.07985000000 [-0.00028155471,-0.00008554932] NEGATIVE
 0.07985000000  0.07985625000 [-0.00028131399,-0.00008530713] NEGATIVE
 0.07985625000  0.07986250000 [-0.00028107322,-0.00008506489] NEGATIVE
 0.07986250000  0.07986875000 [-0.00028083242,-0.00008482261] NEGATIVE
 0.07986875000  0.07987500000 [-0.00028059157,-0.00008458028] NEGATIVE
 0.07987500000  0.07988125000 [-0.00028035067,-0.00008433791] NEGATIVE
 0.07988125000  0.07988750000 [-0.00028010974,-0.00008409550] NEGATIVE
 0.07988750000  0.07989375000 [-0.00027986876,-0.00008385305] NEGATIVE
 0.07989375000  0.07990000000 [-0.00027962773,-0.00008361055] NEGATIVE
 0.07990000000  0.07990625000 [-0.00027938667,-0.00008336801] NEGATIVE
 0.07990625000  0.07991250000 [-0.00027914556,-0.00008312542] NEGATIVE
 0.07991250000  0.07991875000 [-0.00027890440,-0.00008288279] NEGATIVE
 0.07991875000  0.07992500000 [-0.00027866321,-0.00008264012] NEGATIVE
 0.07992500000  0.07993125000 [-0.00027842197,-0.00008239741] NEGATIVE
 0.07993125000  0.07993750000 [-0.00027818069,-0.00008215465] NEGATIVE
 0.07993750000  0.07994375000 [-0.00027793936,-0.00008191185] NEGATIVE
 0.07994375000  0.07995000000 [-0.00027769799,-0.00008166901] NEGATIVE
 0.07995000000  0.07995625000 [-0.00027745658,-0.00008142612] NEGATIVE
 0.07995625000  0.07996250000 [-0.00027721513,-0.00008118319] NEGATIVE
 0.07996250000  0.07996875000 [-0.00027697363,-0.00008094022] NEGATIVE
 0.07996875000  0.07997500000 [-0.00027673209,-0.00008069720] NEGATIVE
 0.07997500000  0.07998125000 [-0.00027649050,-0.00008045414] NEGATIVE
 0.07998125000  0.07998750000 [-0.00027624888,-0.00008021104] NEGATIVE
 0.07998750000  0.07999375000 [-0.00027600720,-0.00007996789] NEGATIVE
 0.07999375000  0.08000000000 [-0.00027576549,-0.00007972470] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_26_45_neg.out <==
 0.06000000000  0.06010000000 [-0.00416921857,-0.00078033624] NEGATIVE
 0.06010000000  0.06020000000 [-0.00416581012,-0.00077650247] NEGATIVE
 0.06020000000  0.06030000000 [-0.00416237423,-0.00077264117] NEGATIVE
 0.06030000000  0.06040000000 [-0.00415891086,-0.00076875235] NEGATIVE
 0.06040000000  0.06050000000 [-0.00415542003,-0.00076483598] NEGATIVE
 0.06050000000  0.06060000000 [-0.00415190171,-0.00076089207] NEGATIVE
 0.06060000000  0.06070000000 [-0.00414835590,-0.00075692060] NEGATIVE
 0.06070000000  0.06080000000 [-0.00414478259,-0.00075292157] NEGATIVE
 0.06080000000  0.06090000000 [-0.00414118177,-0.00074889496] NEGATIVE
 0.06090000000  0.06100000000 [-0.00413755343,-0.00074484077] NEGATIVE
 0.06100000000  0.06110000000 [-0.00413389756,-0.00074075898] NEGATIVE
 0.06110000000  0.06120000000 [-0.00413021416,-0.00073664959] NEGATIVE
 0.06120000000  0.06130000000 [-0.00412650321,-0.00073251259] NEGATIVE
 0.06130000000  0.06140000000 [-0.00412276471,-0.00072834797] NEGATIVE
 0.06140000000  0.06150000000 [-0.00411899865,-0.00072415573] NEGATIVE
 0.06150000000  0.06160000000 [-0.00411520501,-0.00071993584] NEGATIVE
 0.06160000000  0.06170000000 [-0.00411138379,-0.00071568831] NEGATIVE
 0.06170000000  0.06180000000 [-0.00410753498,-0.00071141312] NEGATIVE
 0.06180000000  0.06190000000 [-0.00410365857,-0.00070711027] NEGATIVE
 0.06190000000  0.06200000000 [-0.00409975455,-0.00070277974] NEGATIVE
 0.06200000000  0.06210000000 [-0.00409582292,-0.00069842153] NEGATIVE
 0.06210000000  0.06220000000 [-0.00409186365,-0.00069403562] NEGATIVE
 0.06220000000  0.06230000000 [-0.00408787676,-0.00068962202] NEGATIVE
 0.06230000000  0.06240000000 [-0.00408386221,-0.00068518070] NEGATIVE
 0.06240000000  0.06250000000 [-0.00407982002,-0.00068071167] NEGATIVE
 0.06250000000  0.06260000000 [-0.00407575016,-0.00067621491] NEGATIVE
 0.06260000000  0.06270000000 [-0.00407165263,-0.00067169041] NEGATIVE
 0.06270000000  0.06280000000 [-0.00406752741,-0.00066713816] NEGATIVE
 0.06280000000  0.06290000000 [-0.00406337451,-0.00066255816] NEGATIVE
 0.06290000000  0.06300000000 [-0.00405919391,-0.00065795040] NEGATIVE
 0.06300000000  0.06310000000 [-0.00405498560,-0.00065331486] NEGATIVE
 0.06310000000  0.06320000000 [-0.00405074958,-0.00064865154] NEGATIVE
 0.06320000000  0.06330000000 [-0.00404648582,-0.00064396043] NEGATIVE
 0.06330000000  0.06340000000 [-0.00404219434,-0.00063924151] NEGATIVE
 0.06340000000  0.06350000000 [-0.00403787511,-0.00063449479] NEGATIVE
 0.06350000000  0.06360000000 [-0.00403352812,-0.00062972025] NEGATIVE
 0.06360000000  0.06370000000 [-0.00402915338,-0.00062491788] NEGATIVE
 0.06370000000  0.06380000000 [-0.00402475086,-0.00062008767] NEGATIVE
 0.06380000000  0.06390000000 [-0.00402032056,-0.00061522962] NEGATIVE
 0.06390000000  0.06400000000 [-0.00401586248,-0.00061034371] NEGATIVE
 0.06400000000  0.06410000000 [-0.00401137659,-0.00060542993] NEGATIVE
 0.06410000000  0.06420000000 [-0.00400686290,-0.00060048829] NEGATIVE
 0.06420000000  0.06430000000 [-0.00400232139,-0.00059551876] NEGATIVE
 0.06430000000  0.06440000000 [-0.00399775205,-0.00059052134] NEGATIVE
 0.06440000000  0.06450000000 [-0.00399315488,-0.00058549602] NEGATIVE
 0.06450000000  0.06460000000 [-0.00398852987,-0.00058044279] NEGATIVE
 0.06460000000  0.06470000000 [-0.00398387700,-0.00057536164] NEGATIVE
 0.06470000000  0.06480000000 [-0.00397919627,-0.00057025257] NEGATIVE
 0.06480000000  0.06490000000 [-0.00397448767,-0.00056511555] NEGATIVE
 0.06490000000  0.06500000000 [-0.00396975119,-0.00055995060] NEGATIVE
 0.06500000000  0.06510000000 [-0.00396498682,-0.00055475768] NEGATIVE
 0.06510000000  0.06520000000 [-0.00396019456,-0.00054953681] NEGATIVE
 0.06520000000  0.06530000000 [-0.00395537438,-0.00054428795] NEGATIVE
 0.06530000000  0.06540000000 [-0.00395052629,-0.00053901112] NEGATIVE
 0.06540000000  0.06550000000 [-0.00394565027,-0.00053370630] NEGATIVE
 0.06550000000  0.06560000000 [-0.00394074632,-0.00052837347] NEGATIVE
 0.06560000000  0.06570000000 [-0.00393581443,-0.00052301264] NEGATIVE
 0.06570000000  0.06580000000 [-0.00393085458,-0.00051762378] NEGATIVE
 0.06580000000  0.06590000000 [-0.00392586677,-0.00051220690] NEGATIVE
 0.06590000000  0.06600000000 [-0.00392085099,-0.00050676198] NEGATIVE
 0.06600000000  0.06610000000 [-0.00391580723,-0.00050128902] NEGATIVE
 0.06610000000  0.06620000000 [-0.00391073548,-0.00049578800] NEGATIVE
 0.06620000000  0.06630000000 [-0.00390563573,-0.00049025891] NEGATIVE
 0.06630000000  0.06640000000 [-0.00390050797,-0.00048470175] NEGATIVE
 0.06640000000  0.06650000000 [-0.00389535220,-0.00047911651] NEGATIVE
 0.06650000000  0.06660000000 [-0.00389016840,-0.00047350318] NEGATIVE
 0.06660000000  0.06670000000 [-0.00388495657,-0.00046786175] NEGATIVE
 0.06670000000  0.06680000000 [-0.00387971669,-0.00046219221] NEGATIVE
 0.06680000000  0.06690000000 [-0.00387444876,-0.00045649455] NEGATIVE
 0.06690000000  0.06700000000 [-0.00386915276,-0.00045076876] NEGATIVE
 0.06700000000  0.06710000000 [-0.00386382870,-0.00044501483] NEGATIVE
 0.06710000000  0.06720000000 [-0.00385847655,-0.00043923276] NEGATIVE
 0.06720000000  0.06730000000 [-0.00385309632,-0.00043342253] NEGATIVE
 0.06730000000  0.06740000000 [-0.00384768799,-0.00042758413] NEGATIVE
 0.06740000000  0.06750000000 [-0.00384225155,-0.00042171757] NEGATIVE
 0.06750000000  0.06760000000 [-0.00383678699,-0.00041582281] NEGATIVE
 0.06760000000  0.06770000000 [-0.00383129430,-0.00040989987] NEGATIVE
 0.06770000000  0.06780000000 [-0.00382577349,-0.00040394873] NEGATIVE
 0.06780000000  0.06790000000 [-0.00382022452,-0.00039796937] NEGATIVE
 0.06790000000  0.06800000000 [-0.00381464740,-0.00039196180] NEGATIVE
 0.06800000000  0.06810000000 [-0.00380904212,-0.00038592599] NEGATIVE
 0.06810000000  0.06820000000 [-0.00380340867,-0.00037986195] NEGATIVE
 0.06820000000  0.06830000000 [-0.00379774704,-0.00037376966] NEGATIVE
 0.06830000000  0.06840000000 [-0.00379205722,-0.00036764912] NEGATIVE
 0.06840000000  0.06850000000 [-0.00378633920,-0.00036150030] NEGATIVE
 0.06850000000  0.06860000000 [-0.00378059296,-0.00035532322] NEGATIVE
 0.06860000000  0.06870000000 [-0.00377481852,-0.00034911785] NEGATIVE
 0.06870000000  0.06880000000 [-0.00376901584,-0.00034288419] NEGATIVE
 0.06880000000  0.06890000000 [-0.00376318493,-0.00033662222] NEGATIVE
 0.06890000000  0.06900000000 [-0.00375732577,-0.00033033195] NEGATIVE
 0.06900000000  0.06910000000 [-0.00375143836,-0.00032401335] NEGATIVE
 0.06910000000  0.06920000000 [-0.00374552269,-0.00031766643] NEGATIVE
 0.06920000000  0.06930000000 [-0.00373957874,-0.00031129116] NEGATIVE
 0.06930000000  0.06940000000 [-0.00373360651,-0.00030488755] NEGATIVE
 0.06940000000  0.06950000000 [-0.00372760599,-0.00029845558] NEGATIVE
 0.06950000000  0.06960000000 [-0.00372157717,-0.00029199524] NEGATIVE
 0.06960000000  0.06970000000 [-0.00371552004,-0.00028550653] NEGATIVE
 0.06970000000  0.06980000000 [-0.00370943459,-0.00027898943] NEGATIVE
 0.06980000000  0.06990000000 [-0.00370332082,-0.00027244394] NEGATIVE
 0.06990000000  0.07000000000 [-0.00369717871,-0.00026587005] NEGATIVE
 0.07000000000  0.07010000000 [-0.00369100825,-0.00025926774] NEGATIVE
 0.07010000000  0.07020000000 [-0.00368480943,-0.00025263701] NEGATIVE
 0.07020000000  0.07030000000 [-0.00367858225,-0.00024597785] NEGATIVE
 0.07030000000  0.07040000000 [-0.00367232670,-0.00023929025] NEGATIVE
 0.07040000000  0.07050000000 [-0.00366604277,-0.00023257421] NEGATIVE
 0.07050000000  0.07060000000 [-0.00365973044,-0.00022582970] NEGATIVE
 0.07060000000  0.07070000000 [-0.00365338972,-0.00021905672] NEGATIVE
 0.07070000000  0.07080000000 [-0.00364702058,-0.00021225527] NEGATIVE
 0.07080000000  0.07090000000 [-0.00364062302,-0.00020542533] NEGATIVE
 0.07090000000  0.07100000000 [-0.00363419703,-0.00019856690] NEGATIVE
 0.07100000000  0.07110000000 [-0.00362774261,-0.00019167996] NEGATIVE
 0.07110000000  0.07120000000 [-0.00362125973,-0.00018476451] NEGATIVE
 0.07120000000  0.07130000000 [-0.00361474840,-0.00017782054] NEGATIVE
 0.07130000000  0.07140000000 [-0.00360820861,-0.00017084803] NEGATIVE
 0.07140000000  0.07150000000 [-0.00360164033,-0.00016384698] NEGATIVE
 0.07150000000  0.07160000000 [-0.00359504358,-0.00015681739] NEGATIVE
 0.07160000000  0.07170000000 [-0.00358841833,-0.00014975923] NEGATIVE
 0.07170000000  0.07180000000 [-0.00358176458,-0.00014267250] NEGATIVE
 0.07180000000  0.07190000000 [-0.00357508232,-0.00013555719] NEGATIVE
 0.07190000000  0.07200000000 [-0.00356837154,-0.00012841330] NEGATIVE
 0.07200000000  0.07210000000 [-0.00356163223,-0.00012124081] NEGATIVE
 0.07210000000  0.07220000000 [-0.00355486437,-0.00011403971] NEGATIVE
 0.07220000000  0.07230000000 [-0.00354806797,-0.00010681000] NEGATIVE
 0.07230000000  0.07240000000 [-0.00354124301,-0.00009955166] NEGATIVE
 0.07240000000  0.07250000000 [-0.00353438948,-0.00009226469] NEGATIVE
 0.07250000000  0.07260000000 [-0.00352750738,-0.00008494908] NEGATIVE
 0.07260000000  0.07270000000 [-0.00352059669,-0.00007760481] NEGATIVE
 0.07270000000  0.07280000000 [-0.00351365741,-0.00007023188] NEGATIVE
 0.07280000000  0.07290000000 [-0.00350668952,-0.00006283028] NEGATIVE
 0.07290000000  0.07300000000 [-0.00349969302,-0.00005540000] NEGATIVE
 0.07300000000  0.07310000000 [-0.00349266789,-0.00004794103] NEGATIVE
 0.07310000000  0.07320000000 [-0.00348561413,-0.00004045337] NEGATIVE
 0.07320000000  0.07330000000 [-0.00347853174,-0.00003293699] NEGATIVE
 0.07330000000  0.07340000000 [-0.00347142069,-0.00002539190] NEGATIVE
 0.07340000000  0.07350000000 [-0.00346428098,-0.00001781808] NEGATIVE
 0.07350000000  0.07360000000 [-0.00345711260,-0.00001021553] NEGATIVE
 0.07360000000  0.07370000000 [-0.00344991554,-0.00000258423] NEGATIVE
 0.07370000000  0.07375000000 [-0.00258259806,-0.00085874195] NEGATIVE
 0.07375000000  0.07380000000 [-0.00257892372,-0.00085495903] NEGATIVE
 0.07380000000  0.07385000000 [-0.00257524221,-0.00085116892] NEGATIVE
 0.07385000000  0.07390000000 [-0.00257155351,-0.00084737161] NEGATIVE
 0.07390000000  0.07395000000 [-0.00256785764,-0.00084356712] NEGATIVE
 0.07395000000  0.07400000000 [-0.00256415458,-0.00083975544] NEGATIVE
 0.07400000000  0.07405000000 [-0.00256044434,-0.00083593657] NEGATIVE
 0.07405000000  0.07410000000 [-0.00255672691,-0.00083211050] NEGATIVE
 0.07410000000  0.07415000000 [-0.00255300230,-0.00082827724] NEGATIVE
 0.07415000000  0.07420000000 [-0.00254927050,-0.00082443678] NEGATIVE
 0.07420000000  0.07425000000 [-0.00254553151,-0.00082058913] NEGATIVE
 0.07425000000  0.07430000000 [-0.00254178533,-0.00081673428] NEGATIVE
 0.07430000000  0.07435000000 [-0.00253803196,-0.00081287223] NEGATIVE
 0.07435000000  0.07440000000 [-0.00253427140,-0.00080900298] NEGATIVE
 0.07440000000  0.07445000000 [-0.00253050365,-0.00080512653] NEGATIVE
 0.07445000000  0.07450000000 [-0.00252672870,-0.00080124287] NEGATIVE
 0.07450000000  0.07455000000 [-0.00252294656,-0.00079735201] NEGATIVE
 0.07455000000  0.07460000000 [-0.00251915722,-0.00079345395] NEGATIVE
 0.07460000000  0.07465000000 [-0.00251536068,-0.00078954868] NEGATIVE
 0.07465000000  0.07470000000 [-0.00251155695,-0.00078563621] NEGATIVE
 0.07470000000  0.07475000000 [-0.00250774601,-0.00078171653] NEGATIVE
 0.07475000000  0.07480000000 [-0.00250392788,-0.00077778963] NEGATIVE
 0.07480000000  0.07485000000 [-0.00250010254,-0.00077385553] NEGATIVE
 0.07485000000  0.07490000000 [-0.00249627000,-0.00076991422] NEGATIVE
 0.07490000000  0.07495000000 [-0.00249243025,-0.00076596569] NEGATIVE
 0.07495000000  0.07500000000 [-0.00248858330,-0.00076200995] NEGATIVE
 0.07500000000  0.07505000000 [-0.00248472915,-0.00075804699] NEGATIVE
 0.07505000000  0.07510000000 [-0.00248086778,-0.00075407682] NEGATIVE
 0.07510000000  0.07515000000 [-0.00247699920,-0.00075009942] NEGATIVE
 0.07515000000  0.07520000000 [-0.00247312342,-0.00074611482] NEGATIVE
 0.07520000000  0.07525000000 [-0.00246924042,-0.00074212299] NEGATIVE
 0.07525000000  0.07530000000 [-0.00246535021,-0.00073812394] NEGATIVE
 0.07530000000  0.07535000000 [-0.00246145279,-0.00073411766] NEGATIVE
 0.07535000000  0.07540000000 [-0.00245754815,-0.00073010417] NEGATIVE
 0.07540000000  0.07545000000 [-0.00245363629,-0.00072608345] NEGATIVE
 0.07545000000  0.07550000000 [-0.00244971722,-0.00072205550] NEGATIVE
 0.07550000000  0.07555000000 [-0.00244579093,-0.00071802033] NEGATIVE
 0.07555000000  0.07560000000 [-0.00244185742,-0.00071397793] NEGATIVE
 0.07560000000  0.07565000000 [-0.00243791669,-0.00070992830] NEGATIVE
 0.07565000000  0.07570000000 [-0.00243396874,-0.00070587144] NEGATIVE
 0.07570000000  0.07575000000 [-0.00243001356,-0.00070180735] NEGATIVE
 0.07575000000  0.07580000000 [-0.00242605116,-0.00069773602] NEGATIVE
 0.07580000000  0.07585000000 [-0.00242208154,-0.00069365747] NEGATIVE
 0.07585000000  0.07590000000 [-0.00241810468,-0.00068957167] NEGATIVE
 0.07590000000  0.07595000000 [-0.00241412060,-0.00068547864] NEGATIVE
 0.07595000000  0.07600000000 [-0.00241012929,-0.00068137838] NEGATIVE
 0.07600000000  0.07605000000 [-0.00240613076,-0.00067727087] NEGATIVE
 0.07605000000  0.07610000000 [-0.00240212499,-0.00067315613] NEGATIVE
 0.07610000000  0.07615000000 [-0.00239811198,-0.00066903414] NEGATIVE
 0.07615000000  0.07620000000 [-0.00239409175,-0.00066490491] NEGATIVE
 0.07620000000  0.07625000000 [-0.00239006428,-0.00066076844] NEGATIVE
 0.07625000000  0.07630000000 [-0.00238602957,-0.00065662473] NEGATIVE
 0.07630000000  0.07635000000 [-0.00238198762,-0.00065247377] NEGATIVE
 0.07635000000  0.07640000000 [-0.00237793844,-0.00064831556] NEGATIVE
 0.07640000000  0.07645000000 [-0.00237388202,-0.00064415011] NEGATIVE
 0.07645000000  0.07650000000 [-0.00236981836,-0.00063997740] NEGATIVE
 0.07650000000  0.07655000000 [-0.00236574745,-0.00063579745] NEGATIVE
 0.07655000000  0.07660000000 [-0.00236166931,-0.00063161025] NEGATIVE
 0.07660000000  0.07665000000 [-0.00235758391,-0.00062741579] NEGATIVE
 0.07665000000  0.07670000000 [-0.00235349128,-0.00062321408] NEGATIVE
 0.07670000000  0.07675000000 [-0.00234939140,-0.00061900511] NEGATIVE
 0.07675000000  0.07680000000 [-0.00234528427,-0.00061478889] NEGATIVE
 0.07680000000  0.07685000000 [-0.00234116989,-0.00061056541] NEGATIVE
 0.07685000000  0.07690000000 [-0.00233704826,-0.00060633467] NEGATIVE
 0.07690000000  0.07695000000 [-0.00233291938,-0.00060209667] NEGATIVE
 0.07695000000  0.07700000000 [-0.00232878324,-0.00059785142] NEGATIVE
 0.07700000000  0.07705000000 [-0.00232463986,-0.00059359890] NEGATIVE
 0.07705000000  0.07710000000 [-0.00232048922,-0.00058933911] NEGATIVE
 0.07710000000  0.07715000000 [-0.00231633132,-0.00058507207] NEGATIVE
 0.07715000000  0.07720000000 [-0.00231216617,-0.00058079775] NEGATIVE
 0.07720000000  0.07725000000 [-0.00230799376,-0.00057651618] NEGATIVE
 0.07725000000  0.07730000000 [-0.00230381409,-0.00057222733] NEGATIVE
 0.07730000000  0.07735000000 [-0.00229962716,-0.00056793121] NEGATIVE
 0.07735000000  0.07740000000 [-0.00229543296,-0.00056362783] NEGATIVE
 0.07740000000  0.07745000000 [-0.00229123151,-0.00055931717] NEGATIVE
 0.07745000000  0.07750000000 [-0.00228702279,-0.00055499925] NEGATIVE
 0.07750000000  0.07755000000 [-0.00228280680,-0.00055067404] NEGATIVE
 0.07755000000  0.07760000000 [-0.00227858355,-0.00054634157] NEGATIVE
 0.07760000000  0.07765000000 [-0.00227435303,-0.00054200181] NEGATIVE
 0.07765000000  0.07770000000 [-0.00227011525,-0.00053765479] NEGATIVE
 0.07770000000  0.07775000000 [-0.00226587019,-0.00053330048] NEGATIVE
 0.07775000000  0.07780000000 [-0.00226161786,-0.00052893888] NEGATIVE
 0.07780000000  0.07785000000 [-0.00225735827,-0.00052457001] NEGATIVE
 0.07785000000  0.07790000000 [-0.00225309140,-0.00052019386] NEGATIVE
 0.07790000000  0.07795000000 [-0.00224881726,-0.00051581042] NEGATIVE
 0.07795000000  0.07800000000 [-0.00224453584,-0.00051141970] NEGATIVE
 0.07800000000  0.07805000000 [-0.00224024715,-0.00050702169] NEGATIVE
 0.07805000000  0.07810000000 [-0.00223595117,-0.00050261640] NEGATIVE
 0.07810000000  0.07815000000 [-0.00223164792,-0.00049820382] NEGATIVE
 0.07815000000  0.07820000000 [-0.00222733739,-0.00049378395] NEGATIVE
 0.07820000000  0.07825000000 [-0.00222301958,-0.00048935679] NEGATIVE
 0.07825000000  0.07830000000 [-0.00221869448,-0.00048492234] NEGATIVE
 0.07830000000  0.07835000000 [-0.00221436210,-0.00048048059] NEGATIVE
 0.07835000000  0.07840000000 [-0.00221002244,-0.00047603156] NEGATIVE
 0.07840000000  0.07845000000 [-0.00220567548,-0.00047157523] NEGATIVE
 0.07845000000  0.07850000000 [-0.00220132125,-0.00046711160] NEGATIVE
 0.07850000000  0.07855000000 [-0.00219695972,-0.00046264068] NEGATIVE
 0.07855000000  0.07860000000 [-0.00219259090,-0.00045816246] NEGATIVE
 0.07860000000  0.07865000000 [-0.00218821479,-0.00045367693] NEGATIVE
 0.07865000000  0.07870000000 [-0.00218383139,-0.00044918411] NEGATIVE
 0.07870000000  0.07875000000 [-0.00217944070,-0.00044468399] NEGATIVE
 0.07875000000  0.07880000000 [-0.00217504271,-0.00044017657] NEGATIVE
 0.07880000000  0.07885000000 [-0.00217063743,-0.00043566184] NEGATIVE
 0.07885000000  0.07890000000 [-0.00216622485,-0.00043113980] NEGATIVE
 0.07890000000  0.07895000000 [-0.00216180497,-0.00042661046] NEGATIVE
 0.07895000000  0.07900000000 [-0.00215737780,-0.00042207381] NEGATIVE
 0.07900000000  0.07905000000 [-0.00215294332,-0.00041752985] NEGATIVE
 0.07905000000  0.07910000000 [-0.00214850154,-0.00041297859] NEGATIVE
 0.07910000000  0.07915000000 [-0.00214405246,-0.00040842001] NEGATIVE
 0.07915000000  0.07920000000 [-0.00213959608,-0.00040385412] NEGATIVE
 0.07920000000  0.07925000000 [-0.00213513239,-0.00039928091] NEGATIVE
 0.07925000000  0.07930000000 [-0.00213066139,-0.00039470039] NEGATIVE
 0.07930000000  0.07935000000 [-0.00212618309,-0.00039011256] NEGATIVE
 0.07935000000  0.07940000000 [-0.00212169748,-0.00038551741] NEGATIVE
 0.07940000000  0.07945000000 [-0.00211720456,-0.00038091494] NEGATIVE
 0.07945000000  0.07950000000 [-0.00211270432,-0.00037630515] NEGATIVE
 0.07950000000  0.07955000000 [-0.00210819678,-0.00037168804] NEGATIVE
 0.07955000000  0.07960000000 [-0.00210368192,-0.00036706361] NEGATIVE
 0.07960000000  0.07965000000 [-0.00209915975,-0.00036243186] NEGATIVE
 0.07965000000  0.07970000000 [-0.00209463026,-0.00035779278] NEGATIVE
 0.07970000000  0.07975000000 [-0.00209009346,-0.00035314638] NEGATIVE
 0.07975000000  0.07980000000 [-0.00208554934,-0.00034849265] NEGATIVE
 0.07980000000  0.07985000000 [-0.00208099790,-0.00034383160] NEGATIVE
 0.07985000000  0.07990000000 [-0.00207643914,-0.00033916321] NEGATIVE
 0.07990000000  0.07995000000 [-0.00207187305,-0.00033448750] NEGATIVE
 0.07995000000  0.08000000000 [-0.00206729965,-0.00032980446] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_36_15_pos.out <==
 0.09965000000  0.09970000000 [ 0.00000115464, 0.00160633151] POSITIVE
 0.09970000000  0.09975000000 [ 0.00000416577, 0.00160943975] POSITIVE
 0.09975000000  0.09980000000 [ 0.00000717980, 0.00161255090] POSITIVE
 0.09980000000  0.09985000000 [ 0.00001019676, 0.00161566499] POSITIVE
 0.09985000000  0.09990000000 [ 0.00001321664, 0.00161878200] POSITIVE
 0.09990000000  0.09995000000 [ 0.00001623943, 0.00162190194] POSITIVE
 0.09995000000  0.10000000000 [ 0.00001926514, 0.00162502480] POSITIVE
 0.10000000000  0.10005000000 [ 0.00002229377, 0.00162815059] POSITIVE
 0.10005000000  0.10010000000 [ 0.00002532533, 0.00163127930] POSITIVE
 0.10010000000  0.10015000000 [ 0.00002835980, 0.00163441095] POSITIVE
 0.10015000000  0.10020000000 [ 0.00003139719, 0.00163754552] POSITIVE
 0.10020000000  0.10025000000 [ 0.00003443751, 0.00164068302] POSITIVE
 0.10025000000  0.10030000000 [ 0.00003748075, 0.00164382345] POSITIVE
 0.10030000000  0.10035000000 [ 0.00004052691, 0.00164696681] POSITIVE
 0.10035000000  0.10040000000 [ 0.00004357599, 0.00165011310] POSITIVE
 0.10040000000  0.10045000000 [ 0.00004662799, 0.00165326232] POSITIVE
 0.10045000000  0.10050000000 [ 0.00004968292, 0.00165641447] POSITIVE
 0.10050000000  0.10055000000 [ 0.00005274077, 0.00165956955] POSITIVE
 0.10055000000  0.10060000000 [ 0.00005580155, 0.00166272756] POSITIVE
 0.10060000000  0.10065000000 [ 0.00005886525, 0.00166588850] POSITIVE
 0.10065000000  0.10070000000 [ 0.00006193187, 0.00166905238] POSITIVE
 0.10070000000  0.10075000000 [ 0.00006500142, 0.00167221919] POSITIVE
 0.10075000000  0.10080000000 [ 0.00006807390, 0.00167538893] POSITIVE
 0.10080000000  0.10085000000 [ 0.00007114930, 0.00167856160] POSITIVE
 0.10085000000  0.10090000000 [ 0.00007422763, 0.00168173721] POSITIVE
 0.10090000000  0.10095000000 [ 0.00007730888, 0.00168491575] POSITIVE
 0.10095000000  0.10100000000 [ 0.00008039306, 0.00168809723] POSITIVE
 0.10100000000  0.10105000000 [ 0.00008348017, 0.00169128164] POSITIVE
 0.10105000000  0.10110000000 [ 0.00008657021, 0.00169446899] POSITIVE
 0.10110000000  0.10115000000 [ 0.00008966318, 0.00169765927] POSITIVE
 0.10115000000  0.10120000000 [ 0.00009275908, 0.00170085249] POSITIVE
 0.10120000000  0.10125000000 [ 0.00009585790, 0.00170404865] POSITIVE
 0.10125000000  0.10130000000 [ 0.00009895966, 0.00170724774] POSITIVE
 0.10130000000  0.10135000000 [ 0.00010206434, 0.00171044977] POSITIVE
 0.10135000000  0.10140000000 [ 0.00010517196, 0.00171365474] POSITIVE
 0.10140000000  0.10145000000 [ 0.00010828251, 0.00171686264] POSITIVE
 0.10145000000  0.10150000000 [ 0.00011139598, 0.00172007349] POSITIVE
 0.10150000000  0.10155000000 [ 0.00011451239, 0.00172328727] POSITIVE
 0.10155000000  0.10160000000 [ 0.00011763174, 0.00172650400] POSITIVE
 0.10160000000  0.10165000000 [ 0.00012075401, 0.00172972366] POSITIVE
 0.10165000000  0.10170000000 [ 0.00012387922, 0.00173294626] POSITIVE
 0.10170000000  0.10175000000 [ 0.00012700736, 0.00173617181] POSITIVE
 0.10175000000  0.10180000000 [ 0.00013013844, 0.00173940029] POSITIVE
 0.10180000000  0.10185000000 [ 0.00013327245, 0.00174263172] POSITIVE
 0.10185000000  0.10190000000 [ 0.00013640939, 0.00174586609] POSITIVE
 0.10190000000  0.10195000000 [ 0.00013954927, 0.00174910340] POSITIVE
 0.10195000000  0.10200000000 [ 0.00014269209, 0.00175234365] POSITIVE
 0.10200000000  0.10205000000 [ 0.00014583784, 0.00175558685] POSITIVE
 0.10205000000  0.10210000000 [ 0.00014898653, 0.00175883299] POSITIVE
 0.10210000000  0.10215000000 [ 0.00015213815, 0.00176208208] POSITIVE
 0.10215000000  0.10220000000 [ 0.00015529271, 0.00176533410] POSITIVE
 0.10220000000  0.10225000000 [ 0.00015845021, 0.00176858908] POSITIVE
 0.10225000000  0.10230000000 [ 0.00016161065, 0.00177184700] POSITIVE
 0.10230000000  0.10235000000 [ 0.00016477403, 0.00177510786] POSITIVE
 0.10235000000  0.10240000000 [ 0.00016794034, 0.00177837167] POSITIVE
 0.10240000000  0.10245000000 [ 0.00017110959, 0.00178163843] POSITIVE
 0.10245000000  0.10250000000 [ 0.00017428179, 0.00178490813] POSITIVE
 0.10250000000  0.10255000000 [ 0.00017745692, 0.00178818079] POSITIVE
 0.10255000000  0.10260000000 [ 0.00018063499, 0.00179145638] POSITIVE
 0.10260000000  0.10265000000 [ 0.00018381601, 0.00179473493] POSITIVE
 0.10265000000  0.10270000000 [ 0.00018699996, 0.00179801643] POSITIVE
 0.10270000000  0.10275000000 [ 0.00019018686, 0.00180130087] POSITIVE
 0.10275000000  0.10280000000 [ 0.00019337670, 0.00180458826] POSITIVE
 0.10280000000  0.10285000000 [ 0.00019656948, 0.00180787861] POSITIVE
 0.10285000000  0.10290000000 [ 0.00019976520, 0.00181117190] POSITIVE
 0.10290000000  0.10295000000 [ 0.00020296387, 0.00181446815] POSITIVE
 0.10295000000  0.10300000000 [ 0.00020616548, 0.00181776734] POSITIVE
 0.10300000000  0.10305000000 [ 0.00020937004, 0.00182106949] POSITIVE
 0.10305000000  0.10310000000 [ 0.00021257754, 0.00182437458] POSITIVE
 0.10310000000  0.10315000000 [ 0.00021578798, 0.00182768263] POSITIVE
 0.10315000000  0.10320000000 [ 0.00021900137, 0.00183099364] POSITIVE
 0.10320000000  0.10325000000 [ 0.00022221771, 0.00183430759] POSITIVE
 0.10325000000  0.10330000000 [ 0.00022543699, 0.00183762450] POSITIVE
 0.10330000000  0.10335000000 [ 0.00022865922, 0.00184094436] POSITIVE
 0.10335000000  0.10340000000 [ 0.00023188439, 0.00184426718] POSITIVE
 0.10340000000  0.10345000000 [ 0.00023511252, 0.00184759295] POSITIVE
 0.10345000000  0.10350000000 [ 0.00023834359, 0.00185092168] POSITIVE
 0.10350000000  0.10355000000 [ 0.00024157761, 0.00185425336] POSITIVE
 0.10355000000  0.10360000000 [ 0.00024481457, 0.00185758800] POSITIVE
 0.10360000000  0.10365000000 [ 0.00024805449, 0.00186092560] POSITIVE
 0.10365000000  0.10370000000 [ 0.00025129735, 0.00186426615] POSITIVE
 0.10370000000  0.10375000000 [ 0.00025454317, 0.00186760965] POSITIVE
 0.10375000000  0.10380000000 [ 0.00025779194, 0.00187095612] POSITIVE
 0.10380000000  0.10385000000 [ 0.00026104365, 0.00187430554] POSITIVE
 0.10385000000  0.10390000000 [ 0.00026429832, 0.00187765793] POSITIVE
 0.10390000000  0.10395000000 [ 0.00026755594, 0.00188101327] POSITIVE
 0.10395000000  0.10400000000 [ 0.00027081651, 0.00188437157] POSITIVE
 0.10400000000  0.10405000000 [ 0.00027408003, 0.00188773282] POSITIVE
 0.10405000000  0.10410000000 [ 0.00027734651, 0.00189109704] POSITIVE
 0.10410000000  0.10415000000 [ 0.00028061594, 0.00189446422] POSITIVE
 0.10415000000  0.10420000000 [ 0.00028388832, 0.00189783436] POSITIVE
 0.10420000000  0.10425000000 [ 0.00028716366, 0.00190120746] POSITIVE
 0.10425000000  0.10430000000 [ 0.00029044195, 0.00190458353] POSITIVE
 0.10430000000  0.10435000000 [ 0.00029372319, 0.00190796255] POSITIVE
 0.10435000000  0.10440000000 [ 0.00029700739, 0.00191134454] POSITIVE
 0.10440000000  0.10445000000 [ 0.00030029455, 0.00191472949] POSITIVE
 0.10445000000  0.10450000000 [ 0.00030358466, 0.00191811740] POSITIVE
 0.10450000000  0.10455000000 [ 0.00030687773, 0.00192150828] POSITIVE
 0.10455000000  0.10460000000 [ 0.00031017375, 0.00192490212] POSITIVE
 0.10460000000  0.10465000000 [ 0.00031347274, 0.00192829893] POSITIVE
 0.10465000000  0.10470000000 [ 0.00031677468, 0.00193169870] POSITIVE
 0.10470000000  0.10475000000 [ 0.00032007957, 0.00193510143] POSITIVE
 0.10475000000  0.10480000000 [ 0.00032338743, 0.00193850714] POSITIVE
 0.10480000000  0.10485000000 [ 0.00032669825, 0.00194191580] POSITIVE
 0.10485000000  0.10490000000 [ 0.00033001202, 0.00194532744] POSITIVE
 0.10490000000  0.10495000000 [ 0.00033332876, 0.00194874204] POSITIVE
 0.10495000000  0.10500000000 [ 0.00033664845, 0.00195215961] POSITIVE
 0.10500000000  0.10505000000 [ 0.00033997110, 0.00195558014] POSITIVE
 0.10505000000  0.10510000000 [ 0.00034329672, 0.00195900365] POSITIVE
 0.10510000000  0.10515000000 [ 0.00034662530, 0.00196243012] POSITIVE
 0.10515000000  0.10520000000 [ 0.00034995684, 0.00196585956] POSITIVE
 0.10520000000  0.10525000000 [ 0.00035329134, 0.00196929197] POSITIVE
 0.10525000000  0.10530000000 [ 0.00035662880, 0.00197272736] POSITIVE
 0.10530000000  0.10535000000 [ 0.00035996923, 0.00197616571] POSITIVE
 0.10535000000  0.10540000000 [ 0.00036331262, 0.00197960703] POSITIVE
 0.10540000000  0.10545000000 [ 0.00036665897, 0.00198305132] POSITIVE
 0.10545000000  0.10550000000 [ 0.00037000829, 0.00198649859] POSITIVE
 0.10550000000  0.10555000000 [ 0.00037336057, 0.00198994882] POSITIVE
 0.10555000000  0.10560000000 [ 0.00037671582, 0.00199340203] POSITIVE
 0.10560000000  0.10565000000 [ 0.00038007403, 0.00199685821] POSITIVE
 0.10565000000  0.10570000000 [ 0.00038343521, 0.00200031737] POSITIVE
 0.10570000000  0.10575000000 [ 0.00038679935, 0.00200377950] POSITIVE
 0.10575000000  0.10580000000 [ 0.00039016647, 0.00200724460] POSITIVE
 0.10580000000  0.10585000000 [ 0.00039353654, 0.00201071267] POSITIVE
 0.10585000000  0.10590000000 [ 0.00039690959, 0.00201418373] POSITIVE
 0.10590000000  0.10595000000 [ 0.00040028560, 0.00201765775] POSITIVE
 0.10595000000  0.10600000000 [ 0.00040366459, 0.00202113475] POSITIVE
 0.10600000000  0.10605000000 [ 0.00040704654, 0.00202461473] POSITIVE
 0.10605000000  0.10610000000 [ 0.00041043146, 0.00202809769] POSITIVE
 0.10610000000  0.10615000000 [ 0.00041381935, 0.00203158362] POSITIVE
 0.10615000000  0.10620000000 [ 0.00041721021, 0.00203507253] POSITIVE
 0.10620000000  0.10625000000 [ 0.00042060404, 0.00203856441] POSITIVE
 0.10625000000  0.10630000000 [ 0.00042400084, 0.00204205928] POSITIVE
 0.10630000000  0.10635000000 [ 0.00042740061, 0.00204555712] POSITIVE
 0.10635000000  0.10640000000 [ 0.00043080335, 0.00204905794] POSITIVE
 0.10640000000  0.10645000000 [ 0.00043420907, 0.00205256174] POSITIVE
 0.10645000000  0.10650000000 [ 0.00043761775, 0.00205606852] POSITIVE
 0.10650000000  0.10655000000 [ 0.00044102942, 0.00205957828] POSITIVE
 0.10655000000  0.10660000000 [ 0.00044444405, 0.00206309102] POSITIVE
 0.10660000000  0.10665000000 [ 0.00044786166, 0.00206660675] POSITIVE
 0.10665000000  0.10670000000 [ 0.00045128224, 0.00207012545] POSITIVE
 0.10670000000  0.10675000000 [ 0.00045470579, 0.00207364713] POSITIVE
 0.10675000000  0.10680000000 [ 0.00045813233, 0.00207717180] POSITIVE
 0.10680000000  0.10685000000 [ 0.00046156183, 0.00208069945] POSITIVE
 0.10685000000  0.10690000000 [ 0.00046499431, 0.00208423008] POSITIVE
 0.10690000000  0.10695000000 [ 0.00046842977, 0.00208776370] POSITIVE
 0.10695000000  0.10700000000 [ 0.00047186821, 0.00209130030] POSITIVE
 0.10700000000  0.10705000000 [ 0.00047530962, 0.00209483989] POSITIVE
 0.10705000000  0.10710000000 [ 0.00047875401, 0.00209838245] POSITIVE
 0.10710000000  0.10715000000 [ 0.00048220137, 0.00210192801] POSITIVE
 0.10715000000  0.10720000000 [ 0.00048565172, 0.00210547655] POSITIVE
 0.10720000000  0.10725000000 [ 0.00048910504, 0.00210902807] POSITIVE
 0.10725000000  0.10730000000 [ 0.00049256135, 0.00211258259] POSITIVE
 0.10730000000  0.10735000000 [ 0.00049602063, 0.00211614008] POSITIVE
 0.10735000000  0.10740000000 [ 0.00049948289, 0.00211970057] POSITIVE
 0.10740000000  0.10745000000 [ 0.00050294813, 0.00212326404] POSITIVE
 0.10745000000  0.10750000000 [ 0.00050641635, 0.00212683050] POSITIVE
 0.10750000000  0.10755000000 [ 0.00050988756, 0.00213039995] POSITIVE
 0.10755000000  0.10760000000 [ 0.00051336174, 0.00213397239] POSITIVE
 0.10760000000  0.10765000000 [ 0.00051683891, 0.00213754782] POSITIVE
 0.10765000000  0.10770000000 [ 0.00052031906, 0.00214112624] POSITIVE
 0.10770000000  0.10775000000 [ 0.00052380219, 0.00214470764] POSITIVE
 0.10775000000  0.10780000000 [ 0.00052728831, 0.00214829204] POSITIVE
 0.10780000000  0.10785000000 [ 0.00053077741, 0.00215187943] POSITIVE
 0.10785000000  0.10790000000 [ 0.00053426949, 0.00215546981] POSITIVE
 0.10790000000  0.10795000000 [ 0.00053776456, 0.00215906318] POSITIVE
 0.10795000000  0.10800000000 [ 0.00054126261, 0.00216265955] POSITIVE
 0.10800000000  0.10805000000 [ 0.00054476365, 0.00216625890] POSITIVE
 0.10805000000  0.10810000000 [ 0.00054826767, 0.00216986125] POSITIVE
 0.10810000000  0.10815000000 [ 0.00055177468, 0.00217346659] POSITIVE
 0.10815000000  0.10820000000 [ 0.00055528467, 0.00217707493] POSITIVE
 0.10820000000  0.10825000000 [ 0.00055879766, 0.00218068626] POSITIVE
 0.10825000000  0.10830000000 [ 0.00056231363, 0.00218430059] POSITIVE
 0.10830000000  0.10835000000 [ 0.00056583258, 0.00218791791] POSITIVE
 0.10835000000  0.10840000000 [ 0.00056935453, 0.00219153822] POSITIVE
 0.10840000000  0.10845000000 [ 0.00057287946, 0.00219516153] POSITIVE
 0.10845000000  0.10850000000 [ 0.00057640739, 0.00219878784] POSITIVE
 0.10850000000  0.10855000000 [ 0.00057993830, 0.00220241714] POSITIVE
 0.10855000000  0.10860000000 [ 0.00058347220, 0.00220604945] POSITIVE
 0.10860000000  0.10865000000 [ 0.00058700909, 0.00220968474] POSITIVE
 0.10865000000  0.10870000000 [ 0.00059054898, 0.00221332304] POSITIVE
 0.10870000000  0.10875000000 [ 0.00059409185, 0.00221696434] POSITIVE
 0.10875000000  0.10880000000 [ 0.00059763771, 0.00222060863] POSITIVE
 0.10880000000  0.10885000000 [ 0.00060118657, 0.00222425592] POSITIVE
 0.10885000000  0.10890000000 [ 0.00060473842, 0.00222790622] POSITIVE
 0.10890000000  0.10895000000 [ 0.00060829326, 0.00223155951] POSITIVE
 0.10895000000  0.10900000000 [ 0.00061185110, 0.00223521580] POSITIVE
 0.10900000000  0.10905000000 [ 0.00061541192, 0.00223887509] POSITIVE
 0.10905000000  0.10910000000 [ 0.00061897575, 0.00224253739] POSITIVE
 0.10910000000  0.10915000000 [ 0.00062254256, 0.00224620269] POSITIVE
 0.10915000000  0.10920000000 [ 0.00062611237, 0.00224987098] POSITIVE
 0.10920000000  0.10925000000 [ 0.00062968518, 0.00225354229] POSITIVE
 0.10925000000  0.10930000000 [ 0.00063326098, 0.00225721659] POSITIVE
 0.10930000000  0.10935000000 [ 0.00063683978, 0.00226089390] POSITIVE
 0.10935000000  0.10940000000 [ 0.00064042158, 0.00226457421] POSITIVE
 0.10940000000  0.10945000000 [ 0.00064400637, 0.00226825752] POSITIVE
 0.10945000000  0.10950000000 [ 0.00064759416, 0.00227194384] POSITIVE
 0.10950000000  0.10955000000 [ 0.00065118494, 0.00227563317] POSITIVE
 0.10955000000  0.10960000000 [ 0.00065477873, 0.00227932550] POSITIVE
 0.10960000000  0.10965000000 [ 0.00065837551, 0.00228302083] POSITIVE
 0.10965000000  0.10970000000 [ 0.00066197529, 0.00228671917] POSITIVE
 0.10970000000  0.10975000000 [ 0.00066557807, 0.00229042052] POSITIVE
 0.10975000000  0.10980000000 [ 0.00066918385, 0.00229412488] POSITIVE
 0.10980000000  0.10985000000 [ 0.00067279263, 0.00229783224] POSITIVE
 0.10985000000  0.10990000000 [ 0.00067640441, 0.00230154261] POSITIVE
 0.10990000000  0.10995000000 [ 0.00068001919, 0.00230525599] POSITIVE
 0.10995000000  0.11000000000 [ 0.00068363698, 0.00230897238] POSITIVE
 0.09255000000  0.09257500000 [ 0.00000019118, 0.00079594554] POSITIVE
 0.09257500000  0.09260000000 [ 0.00000150294, 0.00079728133] POSITIVE
 0.09260000000  0.09262500000 [ 0.00000281541, 0.00079861783] POSITIVE
 0.09262500000  0.09265000000 [ 0.00000412860, 0.00079995505] POSITIVE
 0.09265000000  0.09267500000 [ 0.00000544251, 0.00080129298] POSITIVE
 0.09267500000  0.09270000000 [ 0.00000675713, 0.00080263164] POSITIVE
 0.09270000000  0.09272500000 [ 0.00000807247, 0.00080397100] POSITIVE
 0.09272500000  0.09275000000 [ 0.00000938852, 0.00080531109] POSITIVE
 0.09275000000  0.09277500000 [ 0.00001070529, 0.00080665189] POSITIVE
 0.09277500000  0.09280000000 [ 0.00001202278, 0.00080799341] POSITIVE
 0.09280000000  0.09282500000 [ 0.00001334098, 0.00080933564] POSITIVE
 0.09282500000  0.09285000000 [ 0.00001465990, 0.00081067859] POSITIVE
 0.09285000000  0.09287500000 [ 0.00001597953, 0.00081202226] POSITIVE
 0.09287500000  0.09290000000 [ 0.00001729988, 0.00081336665] POSITIVE
 0.09290000000  0.09292500000 [ 0.00001862095, 0.00081471175] POSITIVE
 0.09292500000  0.09295000000 [ 0.00001994273, 0.00081605757] POSITIVE
 0.09295000000  0.09297500000 [ 0.00002126522, 0.00081740410] POSITIVE
 0.09297500000  0.09300000000 [ 0.00002258844, 0.00081875136] POSITIVE
 0.09300000000  0.09302500000 [ 0.00002391237, 0.00082009933] POSITIVE
 0.09302500000  0.09305000000 [ 0.00002523701, 0.00082144802] POSITIVE
 0.09305000000  0.09307500000 [ 0.00002656238, 0.00082279742] POSITIVE
 0.09307500000  0.09310000000 [ 0.00002788845, 0.00082414754] POSITIVE
 0.09310000000  0.09312500000 [ 0.00002921525, 0.00082549838] POSITIVE
 0.09312500000  0.09315000000 [ 0.00003054276, 0.00082684994] POSITIVE
 0.09315000000  0.09317500000 [ 0.00003187099, 0.00082820221] POSITIVE
 0.09317500000  0.09320000000 [ 0.00003319993, 0.00082955520] POSITIVE
 0.09320000000  0.09322500000 [ 0.00003452960, 0.00083090891] POSITIVE
 0.09322500000  0.09325000000 [ 0.00003585997, 0.00083226334] POSITIVE
 0.09325000000  0.09327500000 [ 0.00003719107, 0.00083361848] POSITIVE
 0.09327500000  0.09330000000 [ 0.00003852288, 0.00083497435] POSITIVE
 0.09330000000  0.09332500000 [ 0.00003985541, 0.00083633093] POSITIVE
 0.09332500000  0.09335000000 [ 0.00004118865, 0.00083768822] POSITIVE
 0.09335000000  0.09337500000 [ 0.00004252262, 0.00083904624] POSITIVE
 0.09337500000  0.09340000000 [ 0.00004385730, 0.00084040497] POSITIVE
 0.09340000000  0.09342500000 [ 0.00004519269, 0.00084176442] POSITIVE
 0.09342500000  0.09345000000 [ 0.00004652881, 0.00084312459] POSITIVE
 0.09345000000  0.09347500000 [ 0.00004786564, 0.00084448548] POSITIVE
 0.09347500000  0.09350000000 [ 0.00004920319, 0.00084584709] POSITIVE
 0.09350000000  0.09352500000 [ 0.00005054145, 0.00084720941] POSITIVE
 0.09352500000  0.09355000000 [ 0.00005188043, 0.00084857245] POSITIVE
 0.09355000000  0.09357500000 [ 0.00005322013, 0.00084993621] POSITIVE
 0.09357500000  0.09360000000 [ 0.00005456055, 0.00085130069] POSITIVE
 0.09360000000  0.09362500000 [ 0.00005590168, 0.00085266589] POSITIVE
 0.09362500000  0.09365000000 [ 0.00005724354, 0.00085403180] POSITIVE
 0.09365000000  0.09367500000 [ 0.00005858611, 0.00085539844] POSITIVE
 0.09367500000  0.09370000000 [ 0.00005992939, 0.00085676579] POSITIVE
 0.09370000000  0.09372500000 [ 0.00006127340, 0.00085813386] POSITIVE
 0.09372500000  0.09375000000 [ 0.00006261812, 0.00085950265] POSITIVE
 0.09375000000  0.09377500000 [ 0.00006396356, 0.00086087215] POSITIVE
 0.09377500000  0.09380000000 [ 0.00006530972, 0.00086224238] POSITIVE
 0.09380000000  0.09382500000 [ 0.00006665660, 0.00086361333] POSITIVE
 0.09382500000  0.09385000000 [ 0.00006800419, 0.00086498499] POSITIVE
 0.09385000000  0.09387500000 [ 0.00006935250, 0.00086635737] POSITIVE
 0.09387500000  0.09390000000 [ 0.00007070153, 0.00086773048] POSITIVE
 0.09390000000  0.09392500000 [ 0.00007205128, 0.00086910430] POSITIVE
 0.09392500000  0.09395000000 [ 0.00007340175, 0.00087047884] POSITIVE
 0.09395000000  0.09397500000 [ 0.00007475293, 0.00087185409] POSITIVE
 0.09397500000  0.09400000000 [ 0.00007610483, 0.00087323007] POSITIVE
 0.09400000000  0.09402500000 [ 0.00007745745, 0.00087460677] POSITIVE
 0.09402500000  0.09405000000 [ 0.00007881079, 0.00087598418] POSITIVE
 0.09405000000  0.09407500000 [ 0.00008016485, 0.00087736232] POSITIVE
 0.09407500000  0.09410000000 [ 0.00008151963, 0.00087874117] POSITIVE
 0.09410000000  0.09412500000 [ 0.00008287512, 0.00088012075] POSITIVE
 0.09412500000  0.09415000000 [ 0.00008423133, 0.00088150104] POSITIVE
 0.09415000000  0.09417500000 [ 0.00008558826, 0.00088288205] POSITIVE
 0.09417500000  0.09420000000 [ 0.00008694591, 0.00088426379] POSITIVE
 0.09420000000  0.09422500000 [ 0.00008830428, 0.00088564624] POSITIVE
 0.09422500000  0.09425000000 [ 0.00008966337, 0.00088702941] POSITIVE
 0.09425000000  0.09427500000 [ 0.00009102318, 0.00088841330] POSITIVE
 0.09427500000  0.09430000000 [ 0.00009238370, 0.00088979791] POSITIVE
 0.09430000000  0.09432500000 [ 0.00009374494, 0.00089118324] POSITIVE
 0.09432500000  0.09435000000 [ 0.00009510691, 0.00089256929] POSITIVE
 0.09435000000  0.09437500000 [ 0.00009646959, 0.00089395606] POSITIVE
 0.09437500000  0.09440000000 [ 0.00009783299, 0.00089534355] POSITIVE
 0.09440000000  0.09442500000 [ 0.00009919711, 0.00089673176] POSITIVE
 0.09442500000  0.09445000000 [ 0.00010056195, 0.00089812069] POSITIVE
 0.09445000000  0.09447500000 [ 0.00010192750, 0.00089951034] POSITIVE
 0.09447500000  0.09450000000 [ 0.00010329378, 0.00090090071] POSITIVE
 0.09450000000  0.09452500000 [ 0.00010466078, 0.00090229181] POSITIVE
 0.09452500000  0.09455000000 [ 0.00010602849, 0.00090368362] POSITIVE
 0.09455000000  0.09457500000 [ 0.00010739693, 0.00090507615] POSITIVE
 0.09457500000  0.09460000000 [ 0.00010876608, 0.00090646940] POSITIVE
 0.09460000000  0.09462500000 [ 0.00011013596, 0.00090786337] POSITIVE
 0.09462500000  0.09465000000 [ 0.00011150655, 0.00090925806] POSITIVE
 0.09465000000  0.09467500000 [ 0.00011287786, 0.00091065347] POSITIVE
 0.09467500000  0.09470000000 [ 0.00011424989, 0.00091204961] POSITIVE
 0.09470000000  0.09472500000 [ 0.00011562265, 0.00091344646] POSITIVE
 0.09472500000  0.09475000000 [ 0.00011699612, 0.00091484403] POSITIVE
 0.09475000000  0.09477500000 [ 0.00011837031, 0.00091624233] POSITIVE
 0.09477500000  0.09480000000 [ 0.00011974522, 0.00091764134] POSITIVE
 0.09480000000  0.09482500000 [ 0.00012112085, 0.00091904108] POSITIVE
 0.09482500000  0.09485000000 [ 0.00012249720, 0.00092044154] POSITIVE
 0.09485000000  0.09487500000 [ 0.00012387428, 0.00092184272] POSITIVE
 0.09487500000  0.09490000000 [ 0.00012525207, 0.00092324461] POSITIVE
 0.09490000000  0.09492500000 [ 0.00012663058, 0.00092464723] POSITIVE
 0.09492500000  0.09495000000 [ 0.00012800981, 0.00092605057] POSITIVE
 0.09495000000  0.09497500000 [ 0.00012938976, 0.00092745464] POSITIVE
 0.09497500000  0.09500000000 [ 0.00013077043, 0.00092885942] POSITIVE
 0.09500000000  0.09502500000 [ 0.00013215182, 0.00093026492] POSITIVE
 0.09502500000  0.09505000000 [ 0.00013353394, 0.00093167115] POSITIVE
 0.09505000000  0.09507500000 [ 0.00013491677, 0.00093307809] POSITIVE
 0.09507500000  0.09510000000 [ 0.00013630032, 0.00093448576] POSITIVE
 0.09510000000  0.09512500000 [ 0.00013768460, 0.00093589415] POSITIVE
 0.09512500000  0.09515000000 [ 0.00013906959, 0.00093730326] POSITIVE
 0.09515000000  0.09517500000 [ 0.00014045530, 0.00093871309] POSITIVE
 0.09517500000  0.09520000000 [ 0.00014184174, 0.00094012365] POSITIVE
 0.09520000000  0.09522500000 [ 0.00014322890, 0.00094153492] POSITIVE
 0.09522500000  0.09525000000 [ 0.00014461677, 0.00094294692] POSITIVE
 0.09525000000  0.09527500000 [ 0.00014600537, 0.00094435964] POSITIVE
 0.09527500000  0.09530000000 [ 0.00014739469, 0.00094577308] POSITIVE
 0.09530000000  0.09532500000 [ 0.00014878473, 0.00094718724] POSITIVE
 0.09532500000  0.09535000000 [ 0.00015017549, 0.00094860212] POSITIVE
 0.09535000000  0.09537500000 [ 0.00015156697, 0.00095001773] POSITIVE
 0.09537500000  0.09540000000 [ 0.00015295917, 0.00095143406] POSITIVE
 0.09540000000  0.09542500000 [ 0.00015435209, 0.00095285111] POSITIVE
 0.09542500000  0.09545000000 [ 0.00015574574, 0.00095426888] POSITIVE
 0.09545000000  0.09547500000 [ 0.00015714010, 0.00095568737] POSITIVE
 0.09547500000  0.09550000000 [ 0.00015853519, 0.00095710659] POSITIVE
 0.09550000000  0.09552500000 [ 0.00015993100, 0.00095852652] POSITIVE
 0.09552500000  0.09555000000 [ 0.00016132752, 0.00095994718] POSITIVE
 0.09555000000  0.09557500000 [ 0.00016272478, 0.00096136857] POSITIVE
 0.09557500000  0.09560000000 [ 0.00016412275, 0.00096279067] POSITIVE
 0.09560000000  0.09562500000 [ 0.00016552144, 0.00096421350] POSITIVE
 0.09562500000  0.09565000000 [ 0.00016692086, 0.00096563705] POSITIVE
 0.09565000000  0.09567500000 [ 0.00016832099, 0.00096706132] POSITIVE
 0.09567500000  0.09570000000 [ 0.00016972185, 0.00096848631] POSITIVE
 0.09570000000  0.09572500000 [ 0.00017112343, 0.00096991203] POSITIVE
 0.09572500000  0.09575000000 [ 0.00017252573, 0.00097133847] POSITIVE
 0.09575000000  0.09577500000 [ 0.00017392875, 0.00097276563] POSITIVE
 0.09577500000  0.09580000000 [ 0.00017533250, 0.00097419352] POSITIVE
 0.09580000000  0.09582500000 [ 0.00017673697, 0.00097562212] POSITIVE
 0.09582500000  0.09585000000 [ 0.00017814215, 0.00097705145] POSITIVE
 0.09585000000  0.09587500000 [ 0.00017954807, 0.00097848151] POSITIVE
 0.09587500000  0.09590000000 [ 0.00018095470, 0.00097991228] POSITIVE
 0.09590000000  0.09592500000 [ 0.00018236205, 0.00098134378] POSITIVE
 0.09592500000  0.09595000000 [ 0.00018377013, 0.00098277601] POSITIVE
 0.09595000000  0.09597500000 [ 0.00018517893, 0.00098420895] POSITIVE
 0.09597500000  0.09600000000 [ 0.00018658845, 0.00098564262] POSITIVE
 0.09600000000  0.09602500000 [ 0.00018799869, 0.00098707701] POSITIVE
 0.09602500000  0.09605000000 [ 0.00018940966, 0.00098851213] POSITIVE
 0.09605000000  0.09607500000 [ 0.00019082135, 0.00098994796] POSITIVE
 0.09607500000  0.09610000000 [ 0.00019223376, 0.00099138453] POSITIVE
 0.09610000000  0.09612500000 [ 0.00019364689, 0.00099282181] POSITIVE
 0.09612500000  0.09615000000 [ 0.00019506075, 0.00099425982] POSITIVE
 0.09615000000  0.09617500000 [ 0.00019647533, 0.00099569855] POSITIVE
 0.09617500000  0.09620000000 [ 0.00019789063, 0.00099713801] POSITIVE
 0.09620000000  0.09622500000 [ 0.00019930665, 0.00099857818] POSITIVE
 0.09622500000  0.09625000000 [ 0.00020072340, 0.00100001909] POSITIVE
 0.09625000000  0.09627500000 [ 0.00020214087, 0.00100146071] POSITIVE
 0.09627500000  0.09630000000 [ 0.00020355906, 0.00100290306] POSITIVE
 0.09630000000  0.09632500000 [ 0.00020497798, 0.00100434614] POSITIVE
 0.09632500000  0.09635000000 [ 0.00020639761, 0.00100578993] POSITIVE
 0.09635000000  0.09637500000 [ 0.00020781797, 0.00100723446] POSITIVE
 0.09637500000  0.09640000000 [ 0.00020923906, 0.00100867970] POSITIVE
 0.09640000000  0.09642500000 [ 0.00021066087, 0.00101012567] POSITIVE
 0.09642500000  0.09645000000 [ 0.00021208340, 0.00101157236] POSITIVE
 0.09645000000  0.09647500000 [ 0.00021350665, 0.00101301978] POSITIVE
 0.09647500000  0.09650000000 [ 0.00021493063, 0.00101446792] POSITIVE
 0.09650000000  0.09652500000 [ 0.00021635533, 0.00101591679] POSITIVE
 0.09652500000  0.09655000000 [ 0.00021778075, 0.00101736638] POSITIVE
 0.09655000000  0.09657500000 [ 0.00021920690, 0.00101881669] POSITIVE
 0.09657500000  0.09660000000 [ 0.00022063377, 0.00102026773] POSITIVE
 0.09660000000  0.09662500000 [ 0.00022206136, 0.00102171949] POSITIVE
 0.09662500000  0.09665000000 [ 0.00022348968, 0.00102317198] POSITIVE
 0.09665000000  0.09667500000 [ 0.00022491872, 0.00102462519] POSITIVE
 0.09667500000  0.09670000000 [ 0.00022634848, 0.00102607913] POSITIVE
 0.09670000000  0.09672500000 [ 0.00022777897, 0.00102753379] POSITIVE
 0.09672500000  0.09675000000 [ 0.00022921018, 0.00102898918] POSITIVE
 0.09675000000  0.09677500000 [ 0.00023064212, 0.00103044529] POSITIVE
 0.09677500000  0.09680000000 [ 0.00023207478, 0.00103190212] POSITIVE
 0.09680000000  0.09682500000 [ 0.00023350816, 0.00103335968] POSITIVE
 0.09682500000  0.09685000000 [ 0.00023494227, 0.00103481797] POSITIVE
 0.09685000000  0.09687500000 [ 0.00023637710, 0.00103627698] POSITIVE
 0.09687500000  0.09690000000 [ 0.00023781265, 0.00103773671] POSITIVE
 0.09690000000  0.09692500000 [ 0.00023924893, 0.00103919717] POSITIVE
 0.09692500000  0.09695000000 [ 0.00024068594, 0.00104065836] POSITIVE
 0.09695000000  0.09697500000 [ 0.00024212366, 0.00104212026] POSITIVE
 0.09697500000  0.09700000000 [ 0.00024356212, 0.00104358290] POSITIVE
 0.09700000000  0.09702500000 [ 0.00024500129, 0.00104504626] POSITIVE
 0.09702500000  0.09705000000 [ 0.00024644119, 0.00104651035] POSITIVE
 0.09705000000  0.09707500000 [ 0.00024788182, 0.00104797516] POSITIVE
 0.09707500000  0.09710000000 [ 0.00024932317, 0.00104944069] POSITIVE
 0.09710000000  0.09712500000 [ 0.00025076524, 0.00105090695] POSITIVE
 0.09712500000  0.09715000000 [ 0.00025220804, 0.00105237394] POSITIVE
 0.09715000000  0.09717500000 [ 0.00025365156, 0.00105384165] POSITIVE
 0.09717500000  0.09720000000 [ 0.00025509581, 0.00105531009] POSITIVE
 0.09720000000  0.09722500000 [ 0.00025654078, 0.00105677925] POSITIVE
 0.09722500000  0.09725000000 [ 0.00025798648, 0.00105824914] POSITIVE
 0.09725000000  0.09727500000 [ 0.00025943290, 0.00105971976] POSITIVE
 0.09727500000  0.09730000000 [ 0.00026088005, 0.00106119110] POSITIVE
 0.09730000000  0.09732500000 [ 0.00026232792, 0.00106266316] POSITIVE
 0.09732500000  0.09735000000 [ 0.00026377652, 0.00106413596] POSITIVE
 0.09735000000  0.09737500000 [ 0.00026522584, 0.00106560948] POSITIVE
 0.09737500000  0.09740000000 [ 0.00026667589, 0.00106708372] POSITIVE
 0.09740000000  0.09742500000 [ 0.00026812666, 0.00106855869] POSITIVE
 0.09742500000  0.09745000000 [ 0.00026957815, 0.00107003439] POSITIVE
 0.09745000000  0.09747500000 [ 0.00027103038, 0.00107151081] POSITIVE
 0.09747500000  0.09750000000 [ 0.00027248332, 0.00107298796] POSITIVE
 0.09750000000  0.09752500000 [ 0.00027393700, 0.00107446583] POSITIVE
 0.09752500000  0.09755000000 [ 0.00027539140, 0.00107594443] POSITIVE
 0.09755000000  0.09757500000 [ 0.00027684652, 0.00107742376] POSITIVE
 0.09757500000  0.09760000000 [ 0.00027830237, 0.00107890381] POSITIVE
 0.09760000000  0.09762500000 [ 0.00027975894, 0.00108038459] POSITIVE
 0.09762500000  0.09765000000 [ 0.00028121624, 0.00108186610] POSITIVE
 0.09765000000  0.09767500000 [ 0.00028267427, 0.00108334833] POSITIVE
 0.09767500000  0.09770000000 [ 0.00028413302, 0.00108483129] POSITIVE
 0.09770000000  0.09772500000 [ 0.00028559250, 0.00108631498] POSITIVE
 0.09772500000  0.09775000000 [ 0.00028705270, 0.00108779939] POSITIVE
 0.09775000000  0.09777500000 [ 0.00028851363, 0.00108928453] POSITIVE
 0.09777500000  0.09780000000 [ 0.00028997528, 0.00109077040] POSITIVE
 0.09780000000  0.09782500000 [ 0.00029143766, 0.00109225699] POSITIVE
 0.09782500000  0.09785000000 [ 0.00029290077, 0.00109374431] POSITIVE
 0.09785000000  0.09787500000 [ 0.00029436460, 0.00109523236] POSITIVE
 0.09787500000  0.09790000000 [ 0.00029582916, 0.00109672113] POSITIVE
 0.09790000000  0.09792500000 [ 0.00029729445, 0.00109821063] POSITIVE
 0.09792500000  0.09795000000 [ 0.00029876046, 0.00109970086] POSITIVE
 0.09795000000  0.09797500000 [ 0.00030022719, 0.00110119181] POSITIVE
 0.09797500000  0.09800000000 [ 0.00030169466, 0.00110268349] POSITIVE
 0.09800000000  0.09802500000 [ 0.00030316285, 0.00110417590] POSITIVE
 0.09802500000  0.09805000000 [ 0.00030463176, 0.00110566904] POSITIVE
 0.09805000000  0.09807500000 [ 0.00030610140, 0.00110716290] POSITIVE
 0.09807500000  0.09810000000 [ 0.00030757177, 0.00110865750] POSITIVE
 0.09810000000  0.09812500000 [ 0.00030904287, 0.00111015281] POSITIVE
 0.09812500000  0.09815000000 [ 0.00031051469, 0.00111164886] POSITIVE
 0.09815000000  0.09817500000 [ 0.00031198724, 0.00111314563] POSITIVE
 0.09817500000  0.09820000000 [ 0.00031346051, 0.00111464314] POSITIVE
 0.09820000000  0.09822500000 [ 0.00031493452, 0.00111614137] POSITIVE
 0.09822500000  0.09825000000 [ 0.00031640925, 0.00111764032] POSITIVE
 0.09825000000  0.09827500000 [ 0.00031788470, 0.00111914001] POSITIVE
 0.09827500000  0.09830000000 [ 0.00031936088, 0.00112064042] POSITIVE
 0.09830000000  0.09832500000 [ 0.00032083779, 0.00112214156] POSITIVE
 0.09832500000  0.09835000000 [ 0.00032231543, 0.00112364343] POSITIVE
 0.09835000000  0.09837500000 [ 0.00032379379, 0.00112514602] POSITIVE
 0.09837500000  0.09840000000 [ 0.00032527288, 0.00112664935] POSITIVE
 0.09840000000  0.09842500000 [ 0.00032675270, 0.00112815340] POSITIVE
 0.09842500000  0.09845000000 [ 0.00032823325, 0.00112965818] POSITIVE
 0.09845000000  0.09847500000 [ 0.00032971452, 0.00113116369] POSITIVE
 0.09847500000  0.09850000000 [ 0.00033119652, 0.00113266992] POSITIVE
 0.09850000000  0.09852500000 [ 0.00033267924, 0.00113417689] POSITIVE
 0.09852500000  0.09855000000 [ 0.00033416270, 0.00113568458] POSITIVE
 0.09855000000  0.09857500000 [ 0.00033564688, 0.00113719300] POSITIVE
 0.09857500000  0.09860000000 [ 0.00033713179, 0.00113870215] POSITIVE
 0.09860000000  0.09862500000 [ 0.00033861742, 0.00114021203] POSITIVE
 0.09862500000  0.09865000000 [ 0.00034010379, 0.00114172263] POSITIVE
 0.09865000000  0.09867500000 [ 0.00034159088, 0.00114323397] POSITIVE
 0.09867500000  0.09870000000 [ 0.00034307870, 0.00114474603] POSITIVE
 0.09870000000  0.09872500000 [ 0.00034456725, 0.00114625882] POSITIVE
 0.09872500000  0.09875000000 [ 0.00034605652, 0.00114777235] POSITIVE
 0.09875000000  0.09877500000 [ 0.00034754653, 0.00114928660] POSITIVE
 0.09877500000  0.09880000000 [ 0.00034903726, 0.00115080157] POSITIVE
 0.09880000000  0.09882500000 [ 0.00035052871, 0.00115231728] POSITIVE
 0.09882500000  0.09885000000 [ 0.00035202090, 0.00115383372] POSITIVE
 0.09885000000  0.09887500000 [ 0.00035351382, 0.00115535088] POSITIVE
 0.09887500000  0.09890000000 [ 0.00035500746, 0.00115686878] POSITIVE
 0.09890000000  0.09892500000 [ 0.00035650183, 0.00115838740] POSITIVE
 0.09892500000  0.09895000000 [ 0.00035799693, 0.00115990675] POSITIVE
 0.09895000000  0.09897500000 [ 0.00035949276, 0.00116142683] POSITIVE
 0.09897500000  0.09900000000 [ 0.00036098931, 0.00116294764] POSITIVE
 0.09900000000  0.09902500000 [ 0.00036248660, 0.00116446918] POSITIVE
 0.09902500000  0.09905000000 [ 0.00036398461, 0.00116599145] POSITIVE
 0.09905000000  0.09907500000 [ 0.00036548335, 0.00116751445] POSITIVE
 0.09907500000  0.09910000000 [ 0.00036698282, 0.00116903818] POSITIVE
 0.09910000000  0.09912500000 [ 0.00036848302, 0.00117056264] POSITIVE
 0.09912500000  0.09915000000 [ 0.00036998394, 0.00117208782] POSITIVE
 0.09915000000  0.09917500000 [ 0.00037148560, 0.00117361374] POSITIVE
 0.09917500000  0.09920000000 [ 0.00037298798, 0.00117514038] POSITIVE
 0.09920000000  0.09922500000 [ 0.00037449109, 0.00117666776] POSITIVE
 0.09922500000  0.09925000000 [ 0.00037599494, 0.00117819587] POSITIVE
 0.09925000000  0.09927500000 [ 0.00037749951, 0.00117972470] POSITIVE
 0.09927500000  0.09930000000 [ 0.00037900481, 0.00118125427] POSITIVE
 0.09930000000  0.09932500000 [ 0.00038051083, 0.00118278456] POSITIVE
 0.09932500000  0.09935000000 [ 0.00038201759, 0.00118431558] POSITIVE
 0.09935000000  0.09937500000 [ 0.00038352508, 0.00118584734] POSITIVE
 0.09937500000  0.09940000000 [ 0.00038503329, 0.00118737982] POSITIVE
 0.09940000000  0.09942500000 [ 0.00038654224, 0.00118891304] POSITIVE
 0.09942500000  0.09945000000 [ 0.00038805191, 0.00119044698] POSITIVE
 0.09945000000  0.09947500000 [ 0.00038956231, 0.00119198166] POSITIVE
 0.09947500000  0.09950000000 [ 0.00039107345, 0.00119351706] POSITIVE
 0.09950000000  0.09952500000 [ 0.00039258531, 0.00119505320] POSITIVE
 0.09952500000  0.09955000000 [ 0.00039409790, 0.00119659006] POSITIVE
 0.09955000000  0.09957500000 [ 0.00039561122, 0.00119812766] POSITIVE
 0.09957500000  0.09960000000 [ 0.00039712527, 0.00119966599] POSITIVE
 0.09960000000  0.09962500000 [ 0.00039864005, 0.00120120504] POSITIVE
 0.09962500000  0.09965000000 [ 0.00040015556, 0.00120274483] POSITIVE
 0.09000000000  0.09001250000 [ 0.00006813399, 0.00046483063] POSITIVE
 0.09001250000  0.09002500000 [ 0.00006875633, 0.00046545896] POSITIVE
 0.09002500000  0.09003750000 [ 0.00006937885, 0.00046608746] POSITIVE
 0.09003750000  0.09005000000 [ 0.00007000154, 0.00046671614] POSITIVE
 0.09005000000  0.09006250000 [ 0.00007062441, 0.00046734499] POSITIVE
 0.09006250000  0.09007500000 [ 0.00007124746, 0.00046797402] POSITIVE
 0.09007500000  0.09008750000 [ 0.00007187068, 0.00046860324] POSITIVE
 0.09008750000  0.09010000000 [ 0.00007249409, 0.00046923263] POSITIVE
 0.09010000000  0.09011250000 [ 0.00007311767, 0.00046986219] POSITIVE
 0.09011250000  0.09012500000 [ 0.00007374143, 0.00047049194] POSITIVE
 0.09012500000  0.09013750000 [ 0.00007436536, 0.00047112186] POSITIVE
 0.09013750000  0.09015000000 [ 0.00007498948, 0.00047175196] POSITIVE
 0.09015000000  0.09016250000 [ 0.00007561377, 0.00047238224] POSITIVE
 0.09016250000  0.09017500000 [ 0.00007623824, 0.00047301269] POSITIVE
 0.09017500000  0.09018750000 [ 0.00007686288, 0.00047364333] POSITIVE
 0.09018750000  0.09020000000 [ 0.00007748771, 0.00047427414] POSITIVE
 0.09020000000  0.09021250000 [ 0.00007811271, 0.00047490513] POSITIVE
 0.09021250000  0.09022500000 [ 0.00007873789, 0.00047553629] POSITIVE
 0.09022500000  0.09023750000 [ 0.00007936325, 0.00047616764] POSITIVE
 0.09023750000  0.09025000000 [ 0.00007998879, 0.00047679916] POSITIVE
 0.09025000000  0.09026250000 [ 0.00008061450, 0.00047743086] POSITIVE
 0.09026250000  0.09027500000 [ 0.00008124039, 0.00047806274] POSITIVE
 0.09027500000  0.09028750000 [ 0.00008186646, 0.00047869480] POSITIVE
 0.09028750000  0.09030000000 [ 0.00008249271, 0.00047932703] POSITIVE
 0.09030000000  0.09031250000 [ 0.00008311913, 0.00047995944] POSITIVE
 0.09031250000  0.09032500000 [ 0.00008374573, 0.00048059203] POSITIVE
 0.09032500000  0.09033750000 [ 0.00008437251, 0.00048122480] POSITIVE
 0.09033750000  0.09035000000 [ 0.00008499947, 0.00048185775] POSITIVE
 0.09035000000  0.09036250000 [ 0.00008562661, 0.00048249087] POSITIVE
 0.09036250000  0.09037500000 [ 0.00008625392, 0.00048312417] POSITIVE
 0.09037500000  0.09038750000 [ 0.00008688141, 0.00048375765] POSITIVE
 0.09038750000  0.09040000000 [ 0.00008750908, 0.00048439131] POSITIVE
 0.09040000000  0.09041250000 [ 0.00008813693, 0.00048502515] POSITIVE
 0.09041250000  0.09042500000 [ 0.00008876495, 0.00048565916] POSITIVE
 0.09042500000  0.09043750000 [ 0.00008939315, 0.00048629335] POSITIVE
 0.09043750000  0.09045000000 [ 0.00009002153, 0.00048692772] POSITIVE
 0.09045000000  0.09046250000 [ 0.00009065009, 0.00048756227] POSITIVE
 0.09046250000  0.09047500000 [ 0.00009127883, 0.00048819699] POSITIVE
 0.09047500000  0.09048750000 [ 0.00009190774, 0.00048883190] POSITIVE
 0.09048750000  0.09050000000 [ 0.00009253683, 0.00048946698] POSITIVE
 0.09050000000  0.09051250000 [ 0.00009316610, 0.00049010224] POSITIVE
 0.09051250000  0.09052500000 [ 0.00009379555, 0.00049073767] POSITIVE
 0.09052500000  0.09053750000 [ 0.00009442518, 0.00049137329] POSITIVE
 0.09053750000  0.09055000000 [ 0.00009505498, 0.00049200908] POSITIVE
 0.09055000000  0.09056250000 [ 0.00009568496, 0.00049264505] POSITIVE
 0.09056250000  0.09057500000 [ 0.00009631512, 0.00049328120] POSITIVE
 0.09057500000  0.09058750000 [ 0.00009694546, 0.00049391753] POSITIVE
 0.09058750000  0.09060000000 [ 0.00009757597, 0.00049455403] POSITIVE
 0.09060000000  0.09061250000 [ 0.00009820667, 0.00049519072] POSITIVE
 0.09061250000  0.09062500000 [ 0.00009883754, 0.00049582758] POSITIVE
 0.09062500000  0.09063750000 [ 0.00009946859, 0.00049646462] POSITIVE
 0.09063750000  0.09065000000 [ 0.00010009981, 0.00049710184] POSITIVE
 0.09065000000  0.09066250000 [ 0.00010073122, 0.00049773923] POSITIVE
 0.09066250000  0.09067500000 [ 0.00010136280, 0.00049837680] POSITIVE
 0.09067500000  0.09068750000 [ 0.00010199456, 0.00049901456] POSITIVE
 0.09068750000  0.09070000000 [ 0.00010262650, 0.00049965249] POSITIVE
 0.09070000000  0.09071250000 [ 0.00010325861, 0.00050029059] POSITIVE
 0.09071250000  0.09072500000 [ 0.00010389091, 0.00050092888] POSITIVE
 0.09072500000  0.09073750000 [ 0.00010452338, 0.00050156734] POSITIVE
 0.09073750000  0.09075000000 [ 0.00010515603, 0.00050220598] POSITIVE
 0.09075000000  0.09076250000 [ 0.00010578886, 0.00050284480] POSITIVE
 0.09076250000  0.09077500000 [ 0.00010642187, 0.00050348380] POSITIVE
 0.09077500000  0.09078750000 [ 0.00010705505, 0.00050412298] POSITIVE
 0.09078750000  0.09080000000 [ 0.00010768841, 0.00050476233] POSITIVE
 0.09080000000  0.09081250000 [ 0.00010832195, 0.00050540187] POSITIVE
 0.09081250000  0.09082500000 [ 0.00010895567, 0.00050604158] POSITIVE
 0.09082500000  0.09083750000 [ 0.00010958957, 0.00050668147] POSITIVE
 0.09083750000  0.09085000000 [ 0.00011022364, 0.00050732153] POSITIVE
 0.09085000000  0.09086250000 [ 0.00011085790, 0.00050796178] POSITIVE
 0.09086250000  0.09087500000 [ 0.00011149233, 0.00050860220] POSITIVE
 0.09087500000  0.09088750000 [ 0.00011212694, 0.00050924280] POSITIVE
 0.09088750000  0.09090000000 [ 0.00011276172, 0.00050988358] POSITIVE
 0.09090000000  0.09091250000 [ 0.00011339669, 0.00051052454] POSITIVE
 0.09091250000  0.09092500000 [ 0.00011403183, 0.00051116568] POSITIVE
 0.09092500000  0.09093750000 [ 0.00011466715, 0.00051180699] POSITIVE
 0.09093750000  0.09095000000 [ 0.00011530265, 0.00051244848] POSITIVE
 0.09095000000  0.09096250000 [ 0.00011593833, 0.00051309015] POSITIVE
 0.09096250000  0.09097500000 [ 0.00011657418, 0.00051373200] POSITIVE
 0.09097500000  0.09098750000 [ 0.00011721022, 0.00051437403] POSITIVE
 0.09098750000  0.09100000000 [ 0.00011784643, 0.00051501623] POSITIVE
 0.09100000000  0.09101250000 [ 0.00011848282, 0.00051565862] POSITIVE
 0.09101250000  0.09102500000 [ 0.00011911939, 0.00051630118] POSITIVE
 0.09102500000  0.09103750000 [ 0.00011975613, 0.00051694392] POSITIVE
 0.09103750000  0.09105000000 [ 0.00012039305, 0.00051758684] POSITIVE
 0.09105000000  0.09106250000 [ 0.00012103016, 0.00051822993] POSITIVE
 0.09106250000  0.09107500000 [ 0.00012166744, 0.00051887321] POSITIVE
 0.09107500000  0.09108750000 [ 0.00012230490, 0.00051951666] POSITIVE
 0.09108750000  0.09110000000 [ 0.00012294253, 0.00052016029] POSITIVE
 0.09110000000  0.09111250000 [ 0.00012358035, 0.00052080410] POSITIVE
 0.09111250000  0.09112500000 [ 0.00012421834, 0.00052144809] POSITIVE
 0.09112500000  0.09113750000 [ 0.00012485651, 0.00052209226] POSITIVE
 0.09113750000  0.09115000000 [ 0.00012549486, 0.00052273660] POSITIVE
 0.09115000000  0.09116250000 [ 0.00012613339, 0.00052338112] POSITIVE
 0.09116250000  0.09117500000 [ 0.00012677209, 0.00052402582] POSITIVE
 0.09117500000  0.09118750000 [ 0.00012741098, 0.00052467070] POSITIVE
 0.09118750000  0.09120000000 [ 0.00012805004, 0.00052531576] POSITIVE
 0.09120000000  0.09121250000 [ 0.00012868928, 0.00052596100] POSITIVE
 0.09121250000  0.09122500000 [ 0.00012932870, 0.00052660641] POSITIVE
 0.09122500000  0.09123750000 [ 0.00012996830, 0.00052725200] POSITIVE
 0.09123750000  0.09125000000 [ 0.00013060807, 0.00052789778] POSITIVE
 0.09125000000  0.09126250000 [ 0.00013124802, 0.00052854372] POSITIVE
 0.09126250000  0.09127500000 [ 0.00013188816, 0.00052918985] POSITIVE
 0.09127500000  0.09128750000 [ 0.00013252847, 0.00052983616] POSITIVE
 0.09128750000  0.09130000000 [ 0.00013316895, 0.00053048264] POSITIVE
 0.09130000000  0.09131250000 [ 0.00013380962, 0.00053112931] POSITIVE
 0.09131250000  0.09132500000 [ 0.00013445046, 0.00053177615] POSITIVE
 0.09132500000  0.09133750000 [ 0.00013509149, 0.00053242317] POSITIVE
 0.09133750000  0.09135000000 [ 0.00013573269, 0.00053307036] POSITIVE
 0.09135000000  0.09136250000 [ 0.00013637407, 0.00053371774] POSITIVE
 0.09136250000  0.09137500000 [ 0.00013701563, 0.00053436530] POSITIVE
 0.09137500000  0.09138750000 [ 0.00013765736, 0.00053501303] POSITIVE
 0.09138750000  0.09140000000 [ 0.00013829928, 0.00053566094] POSITIVE
 0.09140000000  0.09141250000 [ 0.00013894137, 0.00053630903] POSITIVE
 0.09141250000  0.09142500000 [ 0.00013958364, 0.00053695730] POSITIVE
 0.09142500000  0.09143750000 [ 0.00014022609, 0.00053760575] POSITIVE
 0.09143750000  0.09145000000 [ 0.00014086872, 0.00053825437] POSITIVE
 0.09145000000  0.09146250000 [ 0.00014151152, 0.00053890318] POSITIVE
 0.09146250000  0.09147500000 [ 0.00014215451, 0.00053955216] POSITIVE
 0.09147500000  0.09148750000 [ 0.00014279767, 0.00054020132] POSITIVE
 0.09148750000  0.09150000000 [ 0.00014344101, 0.00054085066] POSITIVE
 0.09150000000  0.09151250000 [ 0.00014408453, 0.00054150018] POSITIVE
 0.09151250000  0.09152500000 [ 0.00014472823, 0.00054214987] POSITIVE
 0.09152500000  0.09153750000 [ 0.00014537211, 0.00054279975] POSITIVE
 0.09153750000  0.09155000000 [ 0.00014601616, 0.00054344980] POSITIVE
 0.09155000000  0.09156250000 [ 0.00014666039, 0.00054410003] POSITIVE
 0.09156250000  0.09157500000 [ 0.00014730480, 0.00054475044] POSITIVE
 0.09157500000  0.09158750000 [ 0.00014794939, 0.00054540103] POSITIVE
 0.09158750000  0.09160000000 [ 0.00014859416, 0.00054605180] POSITIVE
 0.09160000000  0.09161250000 [ 0.00014923911, 0.00054670275] POSITIVE
 0.09161250000  0.09162500000 [ 0.00014988423, 0.00054735387] POSITIVE
 0.09162500000  0.09163750000 [ 0.00015052954, 0.00054800517] POSITIVE
 0.09163750000  0.09165000000 [ 0.00015117502, 0.00054865665] POSITIVE
 0.09165000000  0.09166250000 [ 0.00015182068, 0.00054930831] POSITIVE
 0.09166250000  0.09167500000 [ 0.00015246652, 0.00054996015] POSITIVE
 0.09167500000  0.09168750000 [ 0.00015311254, 0.00055061217] POSITIVE
 0.09168750000  0.09170000000 [ 0.00015375873, 0.00055126437] POSITIVE
 0.09170000000  0.09171250000 [ 0.00015440511, 0.00055191674] POSITIVE
 0.09171250000  0.09172500000 [ 0.00015505166, 0.00055256929] POSITIVE
 0.09172500000  0.09173750000 [ 0.00015569839, 0.00055322202] POSITIVE
 0.09173750000  0.09175000000 [ 0.00015634530, 0.00055387493] POSITIVE
 0.09175000000  0.09176250000 [ 0.00015699239, 0.00055452802] POSITIVE
 0.09176250000  0.09177500000 [ 0.00015763965, 0.00055518129] POSITIVE
 0.09177500000  0.09178750000 [ 0.00015828710, 0.00055583474] POSITIVE
 0.09178750000  0.09180000000 [ 0.00015893472, 0.00055648836] POSITIVE
 0.09180000000  0.09181250000 [ 0.00015958253, 0.00055714216] POSITIVE
 0.09181250000  0.09182500000 [ 0.00016023051, 0.00055779615] POSITIVE
 0.09182500000  0.09183750000 [ 0.00016087867, 0.00055845031] POSITIVE
 0.09183750000  0.09185000000 [ 0.00016152700, 0.00055910465] POSITIVE
 0.09185000000  0.09186250000 [ 0.00016217552, 0.00055975916] POSITIVE
 0.09186250000  0.09187500000 [ 0.00016282421, 0.00056041386] POSITIVE
 0.09187500000  0.09188750000 [ 0.00016347309, 0.00056106874] POSITIVE
 0.09188750000  0.09190000000 [ 0.00016412214, 0.00056172379] POSITIVE
 0.09190000000  0.09191250000 [ 0.00016477137, 0.00056237902] POSITIVE
 0.09191250000  0.09192500000 [ 0.00016542078, 0.00056303443] POSITIVE
 0.09192500000  0.09193750000 [ 0.00016607037, 0.00056369002] POSITIVE
 0.09193750000  0.09195000000 [ 0.00016672013, 0.00056434579] POSITIVE
 0.09195000000  0.09196250000 [ 0.00016737008, 0.00056500174] POSITIVE
 0.09196250000  0.09197500000 [ 0.00016802020, 0.00056565787] POSITIVE
 0.09197500000  0.09198750000 [ 0.00016867050, 0.00056631417] POSITIVE
 0.09198750000  0.09200000000 [ 0.00016932099, 0.00056697065] POSITIVE
 0.09200000000  0.09201250000 [ 0.00016997164, 0.00056762732] POSITIVE
 0.09201250000  0.09202500000 [ 0.00017062248, 0.00056828416] POSITIVE
 0.09202500000  0.09203750000 [ 0.00017127350, 0.00056894118] POSITIVE
 0.09203750000  0.09205000000 [ 0.00017192469, 0.00056959837] POSITIVE
 0.09205000000  0.09206250000 [ 0.00017257607, 0.00057025575] POSITIVE
 0.09206250000  0.09207500000 [ 0.00017322762, 0.00057091331] POSITIVE
 0.09207500000  0.09208750000 [ 0.00017387935, 0.00057157104] POSITIVE
 0.09208750000  0.09210000000 [ 0.00017453126, 0.00057222896] POSITIVE
 0.09210000000  0.09211250000 [ 0.00017518335, 0.00057288705] POSITIVE
 0.09211250000  0.09212500000 [ 0.00017583562, 0.00057354532] POSITIVE
 0.09212500000  0.09213750000 [ 0.00017648806, 0.00057420377] POSITIVE
 0.09213750000  0.09215000000 [ 0.00017714069, 0.00057486240] POSITIVE
 0.09215000000  0.09216250000 [ 0.00017779349, 0.00057552120] POSITIVE
 0.09216250000  0.09217500000 [ 0.00017844647, 0.00057618019] POSITIVE
 0.09217500000  0.09218750000 [ 0.00017909963, 0.00057683936] POSITIVE
 0.09218750000  0.09220000000 [ 0.00017975297, 0.00057749870] POSITIVE
 0.09220000000  0.09221250000 [ 0.00018040649, 0.00057815822] POSITIVE
 0.09221250000  0.09222500000 [ 0.00018106019, 0.00057881792] POSITIVE
 0.09222500000  0.09223750000 [ 0.00018171406, 0.00057947780] POSITIVE
 0.09223750000  0.09225000000 [ 0.00018236812, 0.00058013786] POSITIVE
 0.09225000000  0.09226250000 [ 0.00018302235, 0.00058079810] POSITIVE
 0.09226250000  0.09227500000 [ 0.00018367676, 0.00058145852] POSITIVE
 0.09227500000  0.09228750000 [ 0.00018433135, 0.00058211911] POSITIVE
 0.09228750000  0.09230000000 [ 0.00018498612, 0.00058277989] POSITIVE
 0.09230000000  0.09231250000 [ 0.00018564107, 0.00058344084] POSITIVE
 0.09231250000  0.09232500000 [ 0.00018629620, 0.00058410197] POSITIVE
 0.09232500000  0.09233750000 [ 0.00018695150, 0.00058476329] POSITIVE
 0.09233750000  0.09235000000 [ 0.00018760699, 0.00058542478] POSITIVE
 0.09235000000  0.09236250000 [ 0.00018826265, 0.00058608645] POSITIVE
 0.09236250000  0.09237500000 [ 0.00018891849, 0.00058674829] POSITIVE
 0.09237500000  0.09238750000 [ 0.00018957451, 0.00058741032] POSITIVE
 0.09238750000  0.09240000000 [ 0.00019023071, 0.00058807253] POSITIVE
 0.09240000000  0.09241250000 [ 0.00019088709, 0.00058873491] POSITIVE
 0.09241250000  0.09242500000 [ 0.00019154365, 0.00058939748] POSITIVE
 0.09242500000  0.09243750000 [ 0.00019220039, 0.00059006022] POSITIVE
 0.09243750000  0.09245000000 [ 0.00019285730, 0.00059072314] POSITIVE
 0.09245000000  0.09246250000 [ 0.00019351440, 0.00059138624] POSITIVE
 0.09246250000  0.09247500000 [ 0.00019417167, 0.00059204952] POSITIVE
 0.09247500000  0.09248750000 [ 0.00019482912, 0.00059271298] POSITIVE
 0.09248750000  0.09250000000 [ 0.00019548675, 0.00059337662] POSITIVE
 0.09250000000  0.09251250000 [ 0.00019614456, 0.00059404043] POSITIVE
 0.09251250000  0.09252500000 [ 0.00019680255, 0.00059470443] POSITIVE
 0.09252500000  0.09253750000 [ 0.00019746071, 0.00059536860] POSITIVE
 0.09253750000  0.09255000000 [ 0.00019811906, 0.00059603296] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_36_45_neg.out <==
 0.08000000000  0.08005000000 [-0.00206271892,-0.00032511408] NEGATIVE
 0.08005000000  0.08010000000 [-0.00205813087,-0.00032041637] NEGATIVE
 0.08010000000  0.08015000000 [-0.00205353549,-0.00031571132] NEGATIVE
 0.08015000000  0.08020000000 [-0.00204893278,-0.00031099894] NEGATIVE
 0.08020000000  0.08025000000 [-0.00204432275,-0.00030627922] NEGATIVE
 0.08025000000  0.08030000000 [-0.00203970538,-0.00030155217] NEGATIVE
 0.08030000000  0.08035000000 [-0.00203508069,-0.00029681777] NEGATIVE
 0.08035000000  0.08040000000 [-0.00203044866,-0.00029207604] NEGATIVE
 0.08040000000  0.08045000000 [-0.00202580930,-0.00028732696] NEGATIVE
 0.08045000000  0.08050000000 [-0.00202116260,-0.00028257054] NEGATIVE
 0.08050000000  0.08055000000 [-0.00201650857,-0.00027780678] NEGATIVE
 0.08055000000  0.08060000000 [-0.00201184720,-0.00027303567] NEGATIVE
 0.08060000000  0.08065000000 [-0.00200717850,-0.00026825721] NEGATIVE
 0.08065000000  0.08070000000 [-0.00200250245,-0.00026347141] NEGATIVE
 0.08070000000  0.08075000000 [-0.00199781907,-0.00025867826] NEGATIVE
 0.08075000000  0.08080000000 [-0.00199312834,-0.00025387776] NEGATIVE
 0.08080000000  0.08085000000 [-0.00198843027,-0.00024906991] NEGATIVE
 0.08085000000  0.08090000000 [-0.00198372486,-0.00024425470] NEGATIVE
 0.08090000000  0.08095000000 [-0.00197901210,-0.00023943214] NEGATIVE
 0.08095000000  0.08100000000 [-0.00197429200,-0.00023460223] NEGATIVE
 0.08100000000  0.08105000000 [-0.00196956455,-0.00022976496] NEGATIVE
 0.08105000000  0.08110000000 [-0.00196482975,-0.00022492034] NEGATIVE
 0.08110000000  0.08115000000 [-0.00196008760,-0.00022006836] NEGATIVE
 0.08115000000  0.08120000000 [-0.00195533811,-0.00021520901] NEGATIVE
 0.08120000000  0.08125000000 [-0.00195058125,-0.00021034231] NEGATIVE
 0.08125000000  0.08130000000 [-0.00194581705,-0.00020546825] NEGATIVE
 0.08130000000  0.08135000000 [-0.00194104549,-0.00020058682] NEGATIVE
 0.08135000000  0.08140000000 [-0.00193626658,-0.00019569803] NEGATIVE
 0.08140000000  0.08145000000 [-0.00193148030,-0.00019080187] NEGATIVE
 0.08145000000  0.08150000000 [-0.00192668668,-0.00018589835] NEGATIVE
 0.08150000000  0.08155000000 [-0.00192188569,-0.00018098746] NEGATIVE
 0.08155000000  0.08160000000 [-0.00191707734,-0.00017606920] NEGATIVE
 0.08160000000  0.08165000000 [-0.00191226163,-0.00017114357] NEGATIVE
 0.08165000000  0.08170000000 [-0.00190743856,-0.00016621057] NEGATIVE
 0.08170000000  0.08175000000 [-0.00190260812,-0.00016127020] NEGATIVE
 0.08175000000  0.08180000000 [-0.00189777032,-0.00015632245] NEGATIVE
 0.08180000000  0.08185000000 [-0.00189292515,-0.00015136733] NEGATIVE
 0.08185000000  0.08190000000 [-0.00188807262,-0.00014640484] NEGATIVE
 0.08190000000  0.08195000000 [-0.00188321271,-0.00014143496] NEGATIVE
 0.08195000000  0.08200000000 [-0.00187834544,-0.00013645771] NEGATIVE
 0.08200000000  0.08205000000 [-0.00187347079,-0.00013147308] NEGATIVE
 0.08205000000  0.08210000000 [-0.00186858878,-0.00012648107] NEGATIVE
 0.08210000000  0.08215000000 [-0.00186369939,-0.00012148168] NEGATIVE
 0.08215000000  0.08220000000 [-0.00185880262,-0.00011647491] NEGATIVE
 0.08220000000  0.08225000000 [-0.00185389849,-0.00011146075] NEGATIVE
 0.08225000000  0.08230000000 [-0.00184898697,-0.00010643920] NEGATIVE
 0.08230000000  0.08235000000 [-0.00184406808,-0.00010141027] NEGATIVE
 0.08235000000  0.08240000000 [-0.00183914180,-0.00009637395] NEGATIVE
 0.08240000000  0.08245000000 [-0.00183420815,-0.00009133024] NEGATIVE
 0.08245000000  0.08250000000 [-0.00182926711,-0.00008627914] NEGATIVE
 0.08250000000  0.08255000000 [-0.00182431870,-0.00008122066] NEGATIVE
 0.08255000000  0.08260000000 [-0.00181936289,-0.00007615477] NEGATIVE
 0.08260000000  0.08265000000 [-0.00181439971,-0.00007108150] NEGATIVE
 0.08265000000  0.08270000000 [-0.00180942913,-0.00006600083] NEGATIVE
 0.08270000000  0.08275000000 [-0.00180445117,-0.00006091277] NEGATIVE
 0.08275000000  0.08280000000 [-0.00179946582,-0.00005581730] NEGATIVE
 0.08280000000  0.08285000000 [-0.00179447309,-0.00005071444] NEGATIVE
 0.08285000000  0.08290000000 [-0.00178947296,-0.00004560418] NEGATIVE
 0.08290000000  0.08295000000 [-0.00178446543,-0.00004048652] NEGATIVE
 0.08295000000  0.08300000000 [-0.00177945052,-0.00003536146] NEGATIVE
 0.08300000000  0.08305000000 [-0.00177442821,-0.00003022899] NEGATIVE
 0.08305000000  0.08310000000 [-0.00176939850,-0.00002508912] NEGATIVE
 0.08310000000  0.08315000000 [-0.00176436140,-0.00001994185] NEGATIVE
 0.08315000000  0.08320000000 [-0.00175931690,-0.00001478717] NEGATIVE
 0.08320000000  0.08325000000 [-0.00175426500,-0.00000962508] NEGATIVE
 0.08325000000  0.08330000000 [-0.00174920570,-0.00000445558] NEGATIVE
 0.08330000000  0.08332500000 [-0.00130921275,-0.00043676704] NEGATIVE
 0.08332500000  0.08335000000 [-0.00130666377,-0.00043419051] NEGATIVE
 0.08335000000  0.08337500000 [-0.00130411294,-0.00043161213] NEGATIVE
 0.08337500000  0.08340000000 [-0.00130156026,-0.00042903189] NEGATIVE
 0.08340000000  0.08342500000 [-0.00129900573,-0.00042644980] NEGATIVE
 0.08342500000  0.08345000000 [-0.00129644935,-0.00042386586] NEGATIVE
 0.08345000000  0.08347500000 [-0.00129389111,-0.00042128007] NEGATIVE
 0.08347500000  0.08350000000 [-0.00129133103,-0.00041869242] NEGATIVE
 0.08350000000  0.08352500000 [-0.00128876909,-0.00041610292] NEGATIVE
 0.08352500000  0.08355000000 [-0.00128620530,-0.00041351156] NEGATIVE
 0.08355000000  0.08357500000 [-0.00128363965,-0.00041091835] NEGATIVE
 0.08357500000  0.08360000000 [-0.00128107215,-0.00040832329] NEGATIVE
 0.08360000000  0.08362500000 [-0.00127850281,-0.00040572637] NEGATIVE
 0.08362500000  0.08365000000 [-0.00127593160,-0.00040312760] NEGATIVE
 0.08365000000  0.08367500000 [-0.00127335855,-0.00040052698] NEGATIVE
 0.08367500000  0.08370000000 [-0.00127078364,-0.00039792450] NEGATIVE
 0.08370000000  0.08372500000 [-0.00126820688,-0.00039532017] NEGATIVE
 0.08372500000  0.08375000000 [-0.00126562826,-0.00039271398] NEGATIVE
 0.08375000000  0.08377500000 [-0.00126304779,-0.00039010594] NEGATIVE
 0.08377500000  0.08380000000 [-0.00126046547,-0.00038749604] NEGATIVE
 0.08380000000  0.08382500000 [-0.00125788129,-0.00038488429] NEGATIVE
 0.08382500000  0.08385000000 [-0.00125529526,-0.00038227068] NEGATIVE
 0.08385000000  0.08387500000 [-0.00125270737,-0.00037965522] NEGATIVE
 0.08387500000  0.08390000000 [-0.00125011763,-0.00037703790] NEGATIVE
 0.08390000000  0.08392500000 [-0.00124752604,-0.00037441873] NEGATIVE
 0.08392500000  0.08395000000 [-0.00124493259,-0.00037179770] NEGATIVE
 0.08395000000  0.08397500000 [-0.00124233729,-0.00036917481] NEGATIVE
 0.08397500000  0.08400000000 [-0.00123974013,-0.00036655007] NEGATIVE
 0.08400000000  0.08402500000 [-0.00123714111,-0.00036392347] NEGATIVE
 0.08402500000  0.08405000000 [-0.00123454024,-0.00036129502] NEGATIVE
 0.08405000000  0.08407500000 [-0.00123193752,-0.00035866471] NEGATIVE
 0.08407500000  0.08410000000 [-0.00122933294,-0.00035603254] NEGATIVE
 0.08410000000  0.08412500000 [-0.00122672650,-0.00035339852] NEGATIVE
 0.08412500000  0.08415000000 [-0.00122411821,-0.00035076264] NEGATIVE
 0.08415000000  0.08417500000 [-0.00122150806,-0.00034812490] NEGATIVE
 0.08417500000  0.08420000000 [-0.00121889605,-0.00034548530] NEGATIVE
 0.08420000000  0.08422500000 [-0.00121628219,-0.00034284385] NEGATIVE
 0.08422500000  0.08425000000 [-0.00121366648,-0.00034020054] NEGATIVE
 0.08425000000  0.08427500000 [-0.00121104890,-0.00033755537] NEGATIVE
 0.08427500000  0.08430000000 [-0.00120842947,-0.00033490835] NEGATIVE
 0.08430000000  0.08432500000 [-0.00120580818,-0.00033225946] NEGATIVE
 0.08432500000  0.08435000000 [-0.00120318504,-0.00032960872] NEGATIVE
 0.08435000000  0.08437500000 [-0.00120056004,-0.00032695612] NEGATIVE
 0.08437500000  0.08440000000 [-0.00119793318,-0.00032430166] NEGATIVE
 0.08440000000  0.08442500000 [-0.00119530446,-0.00032164534] NEGATIVE
 0.08442500000  0.08445000000 [-0.00119267388,-0.00031898717] NEGATIVE
 0.08445000000  0.08447500000 [-0.00119004145,-0.00031632713] NEGATIVE
 0.08447500000  0.08450000000 [-0.00118740716,-0.00031366524] NEGATIVE
 0.08450000000  0.08452500000 [-0.00118477101,-0.00031100148] NEGATIVE
 0.08452500000  0.08455000000 [-0.00118213300,-0.00030833587] NEGATIVE
 0.08455000000  0.08457500000 [-0.00117949314,-0.00030566840] NEGATIVE
 0.08457500000  0.08460000000 [-0.00117685142,-0.00030299907] NEGATIVE
 0.08460000000  0.08462500000 [-0.00117420783,-0.00030032787] NEGATIVE
 0.08462500000  0.08465000000 [-0.00117156239,-0.00029765482] NEGATIVE
 0.08465000000  0.08467500000 [-0.00116891509,-0.00029497991] NEGATIVE
 0.08467500000  0.08470000000 [-0.00116626593,-0.00029230314] NEGATIVE
 0.08470000000  0.08472500000 [-0.00116361491,-0.00028962451] NEGATIVE
 0.08472500000  0.08475000000 [-0.00116096203,-0.00028694401] NEGATIVE
 0.08475000000  0.08477500000 [-0.00115830729,-0.00028426166] NEGATIVE
 0.08477500000  0.08480000000 [-0.00115565070,-0.00028157745] NEGATIVE
 0.08480000000  0.08482500000 [-0.00115299224,-0.00027889137] NEGATIVE
 0.08482500000  0.08485000000 [-0.00115033192,-0.00027620343] NEGATIVE
 0.08485000000  0.08487500000 [-0.00114766974,-0.00027351364] NEGATIVE
 0.08487500000  0.08490000000 [-0.00114500570,-0.00027082198] NEGATIVE
 0.08490000000  0.08492500000 [-0.00114233980,-0.00026812846] NEGATIVE
 0.08492500000  0.08495000000 [-0.00113967204,-0.00026543307] NEGATIVE
 0.08495000000  0.08497500000 [-0.00113700242,-0.00026273583] NEGATIVE
 0.08497500000  0.08500000000 [-0.00113433094,-0.00026003672] NEGATIVE
 0.08500000000  0.08502500000 [-0.00113165760,-0.00025733575] NEGATIVE
 0.08502500000  0.08505000000 [-0.00112898239,-0.00025463292] NEGATIVE
 0.08505000000  0.08507500000 [-0.00112630533,-0.00025192823] NEGATIVE
 0.08507500000  0.08510000000 [-0.00112362640,-0.00024922167] NEGATIVE
 0.08510000000  0.08512500000 [-0.00112094561,-0.00024651326] NEGATIVE
 0.08512500000  0.08515000000 [-0.00111826296,-0.00024380297] NEGATIVE
 0.08515000000  0.08517500000 [-0.00111557845,-0.00024109083] NEGATIVE
 0.08517500000  0.08520000000 [-0.00111289207,-0.00023837682] NEGATIVE
 0.08520000000  0.08522500000 [-0.00111020384,-0.00023566095] NEGATIVE
 0.08522500000  0.08525000000 [-0.00110751374,-0.00023294321] NEGATIVE
 0.08525000000  0.08527500000 [-0.00110482178,-0.00023022362] NEGATIVE
 0.08527500000  0.08530000000 [-0.00110212795,-0.00022750215] NEGATIVE
 0.08530000000  0.08532500000 [-0.00109943226,-0.00022477883] NEGATIVE
 0.08532500000  0.08535000000 [-0.00109673471,-0.00022205364] NEGATIVE
 0.08535000000  0.08537500000 [-0.00109403530,-0.00021932658] NEGATIVE
 0.08537500000  0.08540000000 [-0.00109133402,-0.00021659766] NEGATIVE
 0.08540000000  0.08542500000 [-0.00108863088,-0.00021386688] NEGATIVE
 0.08542500000  0.08545000000 [-0.00108592588,-0.00021113423] NEGATIVE
 0.08545000000  0.08547500000 [-0.00108321901,-0.00020839972] NEGATIVE
 0.08547500000  0.08550000000 [-0.00108051028,-0.00020566334] NEGATIVE
 0.08550000000  0.08552500000 [-0.00107779968,-0.00020292510] NEGATIVE
 0.08552500000  0.08555000000 [-0.00107508722,-0.00020018499] NEGATIVE
 0.08555000000  0.08557500000 [-0.00107237290,-0.00019744301] NEGATIVE
 0.08557500000  0.08560000000 [-0.00106965671,-0.00019469917] NEGATIVE
 0.08560000000  0.08562500000 [-0.00106693865,-0.00019195347] NEGATIVE
 0.08562500000  0.08565000000 [-0.00106421873,-0.00018920590] NEGATIVE
 0.08565000000  0.08567500000 [-0.00106149695,-0.00018645646] NEGATIVE
 0.08567500000  0.08570000000 [-0.00105877330,-0.00018370516] NEGATIVE
 0.08570000000  0.08572500000 [-0.00105604779,-0.00018095199] NEGATIVE
 0.08572500000  0.08575000000 [-0.00105332041,-0.00017819695] NEGATIVE
 0.08575000000  0.08577500000 [-0.00105059116,-0.00017544005] NEGATIVE
 0.08577500000  0.08580000000 [-0.00104786005,-0.00017268128] NEGATIVE
 0.08580000000  0.08582500000 [-0.00104512708,-0.00016992064] NEGATIVE
 0.08582500000  0.08585000000 [-0.00104239223,-0.00016715814] NEGATIVE
 0.08585000000  0.08587500000 [-0.00103965552,-0.00016439377] NEGATIVE
 0.08587500000  0.08590000000 [-0.00103691695,-0.00016162753] NEGATIVE
 0.08590000000  0.08592500000 [-0.00103417651,-0.00015885942] NEGATIVE
 0.08592500000  0.08595000000 [-0.00103143420,-0.00015608945] NEGATIVE
 0.08595000000  0.08597500000 [-0.00102869002,-0.00015331761] NEGATIVE
 0.08597500000  0.08600000000 [-0.00102594398,-0.00015054390] NEGATIVE
 0.08600000000  0.08602500000 [-0.00102319607,-0.00014776832] NEGATIVE
 0.08602500000  0.08605000000 [-0.00102044630,-0.00014499088] NEGATIVE
 0.08605000000  0.08607500000 [-0.00101769465,-0.00014221156] NEGATIVE
 0.08607500000  0.08610000000 [-0.00101494114,-0.00013943038] NEGATIVE
 0.08610000000  0.08612500000 [-0.00101218576,-0.00013664733] NEGATIVE
 0.08612500000  0.08615000000 [-0.00100942852,-0.00013386241] NEGATIVE
 0.08615000000  0.08617500000 [-0.00100666940,-0.00013107562] NEGATIVE
 0.08617500000  0.08620000000 [-0.00100390842,-0.00012828696] NEGATIVE
 0.08620000000  0.08622500000 [-0.00100114557,-0.00012549643] NEGATIVE
 0.08622500000  0.08625000000 [-0.00099838085,-0.00012270403] NEGATIVE
 0.08625000000  0.08627500000 [-0.00099561426,-0.00011990977] NEGATIVE
 0.08627500000  0.08630000000 [-0.00099284580,-0.00011711363] NEGATIVE
 0.08630000000  0.08632500000 [-0.00099007548,-0.00011431562] NEGATIVE
 0.08632500000  0.08635000000 [-0.00098730328,-0.00011151575] NEGATIVE
 0.08635000000  0.08637500000 [-0.00098452922,-0.00010871400] NEGATIVE
 0.08637500000  0.08640000000 [-0.00098175329,-0.00010591038] NEGATIVE
 0.08640000000  0.08642500000 [-0.00097897548,-0.00010310490] NEGATIVE
 0.08642500000  0.08645000000 [-0.00097619581,-0.00010029754] NEGATIVE
 0.08645000000  0.08647500000 [-0.00097341427,-0.00009748831] NEGATIVE
 0.08647500000  0.08650000000 [-0.00097063086,-0.00009467721] NEGATIVE
 0.08650000000  0.08652500000 [-0.00096784558,-0.00009186424] NEGATIVE
 0.08652500000  0.08655000000 [-0.00096505842,-0.00008904939] NEGATIVE
 0.08655000000  0.08657500000 [-0.00096226940,-0.00008623268] NEGATIVE
 0.08657500000  0.08660000000 [-0.00095947851,-0.00008341409] NEGATIVE
 0.08660000000  0.08662500000 [-0.00095668575,-0.00008059364] NEGATIVE
 0.08662500000  0.08665000000 [-0.00095389111,-0.00007777131] NEGATIVE
 0.08665000000  0.08667500000 [-0.00095109461,-0.00007494711] NEGATIVE
 0.08667500000  0.08670000000 [-0.00094829623,-0.00007212103] NEGATIVE
 0.08670000000  0.08672500000 [-0.00094549598,-0.00006929309] NEGATIVE
 0.08672500000  0.08675000000 [-0.00094269387,-0.00006646327] NEGATIVE
 0.08675000000  0.08677500000 [-0.00093988988,-0.00006363158] NEGATIVE
 0.08677500000  0.08680000000 [-0.00093708401,-0.00006079802] NEGATIVE
 0.08680000000  0.08682500000 [-0.00093427628,-0.00005796258] NEGATIVE
 0.08682500000  0.08685000000 [-0.00093146667,-0.00005512527] NEGATIVE
 0.08685000000  0.08687500000 [-0.00092865520,-0.00005228609] NEGATIVE
 0.08687500000  0.08690000000 [-0.00092584185,-0.00004944503] NEGATIVE
 0.08690000000  0.08692500000 [-0.00092302662,-0.00004660210] NEGATIVE
 0.08692500000  0.08695000000 [-0.00092020953,-0.00004375730] NEGATIVE
 0.08695000000  0.08697500000 [-0.00091739056,-0.00004091062] NEGATIVE
 0.08697500000  0.08700000000 [-0.00091456972,-0.00003806207] NEGATIVE
 0.08700000000  0.08702500000 [-0.00091174700,-0.00003521165] NEGATIVE
 0.08702500000  0.08705000000 [-0.00090892242,-0.00003235935] NEGATIVE
 0.08705000000  0.08707500000 [-0.00090609596,-0.00002950517] NEGATIVE
 0.08707500000  0.08710000000 [-0.00090326762,-0.00002664913] NEGATIVE
 0.08710000000  0.08712500000 [-0.00090043742,-0.00002379120] NEGATIVE
 0.08712500000  0.08715000000 [-0.00089760533,-0.00002093141] NEGATIVE
 0.08715000000  0.08717500000 [-0.00089477138,-0.00001806973] NEGATIVE
 0.08717500000  0.08720000000 [-0.00089193555,-0.00001520619] NEGATIVE
 0.08720000000  0.08722500000 [-0.00088909785,-0.00001234076] NEGATIVE
 0.08722500000  0.08725000000 [-0.00088625827,-0.00000947346] NEGATIVE
 0.08725000000  0.08727500000 [-0.00088341682,-0.00000660429] NEGATIVE
 0.08727500000  0.08730000000 [-0.00088057349,-0.00000373324] NEGATIVE
 0.08730000000  0.08732500000 [-0.00087772829,-0.00000086031] NEGATIVE
 0.08732500000  0.08733750000 [-0.00065638637,-0.00021791114] NEGATIVE
 0.08733750000  0.08735000000 [-0.00065495889,-0.00021647673] NEGATIVE
 0.08735000000  0.08736250000 [-0.00065353095,-0.00021504186] NEGATIVE
 0.08736250000  0.08737500000 [-0.00065210254,-0.00021360652] NEGATIVE
 0.08737500000  0.08738750000 [-0.00065067366,-0.00021217070] NEGATIVE
 0.08738750000  0.08740000000 [-0.00064924432,-0.00021073442] NEGATIVE
 0.08740000000  0.08741250000 [-0.00064781450,-0.00020929767] NEGATIVE
 0.08741250000  0.08742500000 [-0.00064638421,-0.00020786045] NEGATIVE
 0.08742500000  0.08743750000 [-0.00064495346,-0.00020642277] NEGATIVE
 0.08743750000  0.08745000000 [-0.00064352224,-0.00020498461] NEGATIVE
 0.08745000000  0.08746250000 [-0.00064209054,-0.00020354598] NEGATIVE
 0.08746250000  0.08747500000 [-0.00064065838,-0.00020210689] NEGATIVE
 0.08747500000  0.08748750000 [-0.00063922575,-0.00020066732] NEGATIVE
 0.08748750000  0.08750000000 [-0.00063779265,-0.00019922729] NEGATIVE
 0.08750000000  0.08751250000 [-0.00063635908,-0.00019778679] NEGATIVE
 0.08751250000  0.08752500000 [-0.00063492504,-0.00019634581] NEGATIVE
 0.08752500000  0.08753750000 [-0.00063349054,-0.00019490437] NEGATIVE
 0.08753750000  0.08755000000 [-0.00063205556,-0.00019346246] NEGATIVE
 0.08755000000  0.08756250000 [-0.00063062011,-0.00019202008] NEGATIVE
 0.08756250000  0.08757500000 [-0.00062918420,-0.00019057723] NEGATIVE
 0.08757500000  0.08758750000 [-0.00062774782,-0.00018913391] NEGATIVE
 0.08758750000  0.08760000000 [-0.00062631096,-0.00018769012] NEGATIVE
 0.08760000000  0.08761250000 [-0.00062487364,-0.00018624587] NEGATIVE
 0.08761250000  0.08762500000 [-0.00062343585,-0.00018480114] NEGATIVE
 0.08762500000  0.08763750000 [-0.00062199759,-0.00018335594] NEGATIVE
 0.08763750000  0.08765000000 [-0.00062055886,-0.00018191028] NEGATIVE
 0.08765000000  0.08766250000 [-0.00061911966,-0.00018046414] NEGATIVE
 0.08766250000  0.08767500000 [-0.00061767999,-0.00017901754] NEGATIVE
 0.08767500000  0.08768750000 [-0.00061623985,-0.00017757046] NEGATIVE
 0.08768750000  0.08770000000 [-0.00061479925,-0.00017612292] NEGATIVE
 0.08770000000  0.08771250000 [-0.00061335817,-0.00017467491] NEGATIVE
 0.08771250000  0.08772500000 [-0.00061191662,-0.00017322642] NEGATIVE
 0.08772500000  0.08773750000 [-0.00061047461,-0.00017177747] NEGATIVE
 0.08773750000  0.08775000000 [-0.00060903212,-0.00017032805] NEGATIVE
 0.08775000000  0.08776250000 [-0.00060758917,-0.00016887816] NEGATIVE
 0.08776250000  0.08777500000 [-0.00060614574,-0.00016742780] NEGATIVE
 0.08777500000  0.08778750000 [-0.00060470185,-0.00016597697] NEGATIVE
 0.08778750000  0.08780000000 [-0.00060325749,-0.00016452567] NEGATIVE
 0.08780000000  0.08781250000 [-0.00060181265,-0.00016307390] NEGATIVE
 0.08781250000  0.08782500000 [-0.00060036735,-0.00016162166] NEGATIVE
 0.08782500000  0.08783750000 [-0.00059892158,-0.00016016895] NEGATIVE
 0.08783750000  0.08785000000 [-0.00059747534,-0.00015871577] NEGATIVE
 0.08785000000  0.08786250000 [-0.00059602863,-0.00015726212] NEGATIVE
 0.08786250000  0.08787500000 [-0.00059458145,-0.00015580800] NEGATIVE
 0.08787500000  0.08788750000 [-0.00059313380,-0.00015435341] NEGATIVE
 0.08788750000  0.08790000000 [-0.00059168568,-0.00015289836] NEGATIVE
 0.08790000000  0.08791250000 [-0.00059023709,-0.00015144283] NEGATIVE
 0.08791250000  0.08792500000 [-0.00058878803,-0.00014998683] NEGATIVE
 0.08792500000  0.08793750000 [-0.00058733850,-0.00014853036] NEGATIVE
 0.08793750000  0.08795000000 [-0.00058588850,-0.00014707342] NEGATIVE
 0.08795000000  0.08796250000 [-0.00058443803,-0.00014561602] NEGATIVE
 0.08796250000  0.08797500000 [-0.00058298710,-0.00014415814] NEGATIVE
 0.08797500000  0.08798750000 [-0.00058153569,-0.00014269979] NEGATIVE
 0.08798750000  0.08800000000 [-0.00058008381,-0.00014124098] NEGATIVE
 0.08800000000  0.08801250000 [-0.00057863146,-0.00013978169] NEGATIVE
 0.08801250000  0.08802500000 [-0.00057717865,-0.00013832193] NEGATIVE
 0.08802500000  0.08803750000 [-0.00057572536,-0.00013686170] NEGATIVE
 0.08803750000  0.08805000000 [-0.00057427160,-0.00013540101] NEGATIVE
 0.08805000000  0.08806250000 [-0.00057281737,-0.00013393984] NEGATIVE
 0.08806250000  0.08807500000 [-0.00057136268,-0.00013247820] NEGATIVE
 0.08807500000  0.08808750000 [-0.00056990751,-0.00013101610] NEGATIVE
 0.08808750000  0.08810000000 [-0.00056845187,-0.00012955352] NEGATIVE
 0.08810000000  0.08811250000 [-0.00056699577,-0.00012809047] NEGATIVE
 0.08811250000  0.08812500000 [-0.00056553919,-0.00012662695] NEGATIVE
 0.08812500000  0.08813750000 [-0.00056408214,-0.00012516297] NEGATIVE
 0.08813750000  0.08815000000 [-0.00056262463,-0.00012369851] NEGATIVE
 0.08815000000  0.08816250000 [-0.00056116664,-0.00012223358] NEGATIVE
 0.08816250000  0.08817500000 [-0.00055970818,-0.00012076818] NEGATIVE
 0.08817500000  0.08818750000 [-0.00055824925,-0.00011930231] NEGATIVE
 0.08818750000  0.08820000000 [-0.00055678986,-0.00011783597] NEGATIVE
 0.08820000000  0.08821250000 [-0.00055532999,-0.00011636917] NEGATIVE
 0.08821250000  0.08822500000 [-0.00055386965,-0.00011490189] NEGATIVE
 0.08822500000  0.08823750000 [-0.00055240885,-0.00011343414] NEGATIVE
 0.08823750000  0.08825000000 [-0.00055094757,-0.00011196592] NEGATIVE
 0.08825000000  0.08826250000 [-0.00054948582,-0.00011049723] NEGATIVE
 0.08826250000  0.08827500000 [-0.00054802360,-0.00010902807] NEGATIVE
 0.08827500000  0.08828750000 [-0.00054656091,-0.00010755843] NEGATIVE
 0.08828750000  0.08830000000 [-0.00054509775,-0.00010608833] NEGATIVE
 0.08830000000  0.08831250000 [-0.00054363412,-0.00010461776] NEGATIVE
 0.08831250000  0.08832500000 [-0.00054217003,-0.00010314672] NEGATIVE
 0.08832500000  0.08833750000 [-0.00054070546,-0.00010167521] NEGATIVE
 0.08833750000  0.08835000000 [-0.00053924042,-0.00010020322] NEGATIVE
 0.08835000000  0.08836250000 [-0.00053777491,-0.00009873077] NEGATIVE
 0.08836250000  0.08837500000 [-0.00053630892,-0.00009725785] NEGATIVE
 0.08837500000  0.08838750000 [-0.00053484247,-0.00009578445] NEGATIVE
 0.08838750000  0.08840000000 [-0.00053337555,-0.00009431059] NEGATIVE
 0.08840000000  0.08841250000 [-0.00053190816,-0.00009283625] NEGATIVE
 0.08841250000  0.08842500000 [-0.00053044030,-0.00009136144] NEGATIVE
 0.08842500000  0.08843750000 [-0.00052897196,-0.00008988617] NEGATIVE
 0.08843750000  0.08845000000 [-0.00052750316,-0.00008841042] NEGATIVE
 0.08845000000  0.08846250000 [-0.00052603389,-0.00008693420] NEGATIVE
 0.08846250000  0.08847500000 [-0.00052456414,-0.00008545751] NEGATIVE
 0.08847500000  0.08848750000 [-0.00052309393,-0.00008398035] NEGATIVE
 0.08848750000  0.08850000000 [-0.00052162324,-0.00008250272] NEGATIVE
 0.08850000000  0.08851250000 [-0.00052015209,-0.00008102462] NEGATIVE
 0.08851250000  0.08852500000 [-0.00051868046,-0.00007954605] NEGATIVE
 0.08852500000  0.08853750000 [-0.00051720836,-0.00007806701] NEGATIVE
 0.08853750000  0.08855000000 [-0.00051573579,-0.00007658749] NEGATIVE
 0.08855000000  0.08856250000 [-0.00051426276,-0.00007510751] NEGATIVE
 0.08856250000  0.08857500000 [-0.00051278925,-0.00007362706] NEGATIVE
 0.08857500000  0.08858750000 [-0.00051131527,-0.00007214613] NEGATIVE
 0.08858750000  0.08860000000 [-0.00050984082,-0.00007066473] NEGATIVE
 0.08860000000  0.08861250000 [-0.00050836589,-0.00006918287] NEGATIVE
 0.08861250000  0.08862500000 [-0.00050689050,-0.00006770053] NEGATIVE
 0.08862500000  0.08863750000 [-0.00050541464,-0.00006621772] NEGATIVE
 0.08863750000  0.08865000000 [-0.00050393831,-0.00006473444] NEGATIVE
 0.08865000000  0.08866250000 [-0.00050246150,-0.00006325069] NEGATIVE
 0.08866250000  0.08867500000 [-0.00050098423,-0.00006176647] NEGATIVE
 0.08867500000  0.08868750000 [-0.00049950648,-0.00006028177] NEGATIVE
 0.08868750000  0.08870000000 [-0.00049802826,-0.00005879661] NEGATIVE
 0.08870000000  0.08871250000 [-0.00049654957,-0.00005731097] NEGATIVE
 0.08871250000  0.08872500000 [-0.00049507042,-0.00005582487] NEGATIVE
 0.08872500000  0.08873750000 [-0.00049359079,-0.00005433829] NEGATIVE
 0.08873750000  0.08875000000 [-0.00049211069,-0.00005285124] NEGATIVE
 0.08875000000  0.08876250000 [-0.00049063011,-0.00005136372] NEGATIVE
 0.08876250000  0.08877500000 [-0.00048914907,-0.00004987573] NEGATIVE
 0.08877500000  0.08878750000 [-0.00048766756,-0.00004838727] NEGATIVE
 0.08878750000  0.08880000000 [-0.00048618557,-0.00004689834] NEGATIVE
 0.08880000000  0.08881250000 [-0.00048470312,-0.00004540894] NEGATIVE
 0.08881250000  0.08882500000 [-0.00048322019,-0.00004391906] NEGATIVE
 0.08882500000  0.08883750000 [-0.00048173679,-0.00004242872] NEGATIVE
 0.08883750000  0.08885000000 [-0.00048025292,-0.00004093790] NEGATIVE
 0.08885000000  0.08886250000 [-0.00047876859,-0.00003944661] NEGATIVE
 0.08886250000  0.08887500000 [-0.00047728377,-0.00003795485] NEGATIVE
 0.08887500000  0.08888750000 [-0.00047579849,-0.00003646262] NEGATIVE
 0.08888750000  0.08890000000 [-0.00047431274,-0.00003496992] NEGATIVE
 0.08890000000  0.08891250000 [-0.00047282651,-0.00003347674] NEGATIVE
 0.08891250000  0.08892500000 [-0.00047133982,-0.00003198310] NEGATIVE
 0.08892500000  0.08893750000 [-0.00046985265,-0.00003048898] NEGATIVE
 0.08893750000  0.08895000000 [-0.00046836501,-0.00002899439] NEGATIVE
 0.08895000000  0.08896250000 [-0.00046687690,-0.00002749933] NEGATIVE
 0.08896250000  0.08897500000 [-0.00046538832,-0.00002600380] NEGATIVE
 0.08897500000  0.08898750000 [-0.00046389927,-0.00002450780] NEGATIVE
 0.08898750000  0.08900000000 [-0.00046240975,-0.00002301133] NEGATIVE
 0.08900000000  0.08901250000 [-0.00046091975,-0.00002151438] NEGATIVE
 0.08901250000  0.08902500000 [-0.00045942929,-0.00002001697] NEGATIVE
 0.08902500000  0.08903750000 [-0.00045793835,-0.00001851908] NEGATIVE
 0.08903750000  0.08905000000 [-0.00045644694,-0.00001702072] NEGATIVE
 0.08905000000  0.08906250000 [-0.00045495506,-0.00001552189] NEGATIVE
 0.08906250000  0.08907500000 [-0.00045346271,-0.00001402259] NEGATIVE
 0.08907500000  0.08908750000 [-0.00045196989,-0.00001252281] NEGATIVE
 0.08908750000  0.08910000000 [-0.00045047659,-0.00001102257] NEGATIVE
 0.08910000000  0.08911250000 [-0.00044898283,-0.00000952185] NEGATIVE
 0.08911250000  0.08912500000 [-0.00044748859,-0.00000802066] NEGATIVE
 0.08912500000  0.08913750000 [-0.00044599388,-0.00000651900] NEGATIVE
 0.08913750000  0.08915000000 [-0.00044449870,-0.00000501687] NEGATIVE
 0.08915000000  0.08916250000 [-0.00044300305,-0.00000351427] NEGATIVE
 0.08916250000  0.08917500000 [-0.00044150692,-0.00000201119] NEGATIVE
 0.08917500000  0.08918750000 [-0.00044001033,-0.00000050764] NEGATIVE
 0.08918750000  0.08919375000 [-0.00032903046,-0.00010923680] NEGATIVE
 0.08919375000  0.08920000000 [-0.00032828094,-0.00010848554] NEGATIVE
 0.08920000000  0.08920625000 [-0.00032753131,-0.00010773416] NEGATIVE
 0.08920625000  0.08921250000 [-0.00032678155,-0.00010698267] NEGATIVE
 0.08921250000  0.08921875000 [-0.00032603168,-0.00010623105] NEGATIVE
 0.08921875000  0.08922500000 [-0.00032528169,-0.00010547932] NEGATIVE
 0.08922500000  0.08923125000 [-0.00032453158,-0.00010472747] NEGATIVE
 0.08923125000  0.08923750000 [-0.00032378135,-0.00010397551] NEGATIVE
 0.08923750000  0.08924375000 [-0.00032303100,-0.00010322342] NEGATIVE
 0.08924375000  0.08925000000 [-0.00032228054,-0.00010247122] NEGATIVE
 0.08925000000  0.08925625000 [-0.00032152996,-0.00010171890] NEGATIVE
 0.08925625000  0.08926250000 [-0.00032077926,-0.00010096646] NEGATIVE
 0.08926250000  0.08926875000 [-0.00032002844,-0.00010021391] NEGATIVE
 0.08926875000  0.08927500000 [-0.00031927751,-0.00009946123] NEGATIVE
 0.08927500000  0.08928125000 [-0.00031852645,-0.00009870844] NEGATIVE
 0.08928125000  0.08928750000 [-0.00031777528,-0.00009795553] NEGATIVE
 0.08928750000  0.08929375000 [-0.00031702399,-0.00009720250] NEGATIVE
 0.08929375000  0.08930000000 [-0.00031627259,-0.00009644936] NEGATIVE
 0.08930000000  0.08930625000 [-0.00031552106,-0.00009569609] NEGATIVE
 0.08930625000  0.08931250000 [-0.00031476942,-0.00009494271] NEGATIVE
 0.08931250000  0.08931875000 [-0.00031401766,-0.00009418921] NEGATIVE
 0.08931875000  0.08932500000 [-0.00031326578,-0.00009343559] NEGATIVE
 0.08932500000  0.08933125000 [-0.00031251378,-0.00009268186] NEGATIVE
 0.08933125000  0.08933750000 [-0.00031176167,-0.00009192800] NEGATIVE
 0.08933750000  0.08934375000 [-0.00031100944,-0.00009117403] NEGATIVE
 0.08934375000  0.08935000000 [-0.00031025708,-0.00009041994] NEGATIVE
 0.08935000000  0.08935625000 [-0.00030950462,-0.00008966573] NEGATIVE
 0.08935625000  0.08936250000 [-0.00030875203,-0.00008891141] NEGATIVE
 0.08936250000  0.08936875000 [-0.00030799933,-0.00008815696] NEGATIVE
 0.08936875000  0.08937500000 [-0.00030724650,-0.00008740240] NEGATIVE
 0.08937500000  0.08938125000 [-0.00030649356,-0.00008664772] NEGATIVE
 0.08938125000  0.08938750000 [-0.00030574050,-0.00008589293] NEGATIVE
 0.08938750000  0.08939375000 [-0.00030498733,-0.00008513801] NEGATIVE
 0.08939375000  0.08940000000 [-0.00030423403,-0.00008438298] NEGATIVE
 0.08940000000  0.08940625000 [-0.00030348062,-0.00008362782] NEGATIVE
 0.08940625000  0.08941250000 [-0.00030272709,-0.00008287255] NEGATIVE
 0.08941250000  0.08941875000 [-0.00030197344,-0.00008211717] NEGATIVE
 0.08941875000  0.08942500000 [-0.00030121967,-0.00008136166] NEGATIVE
 0.08942500000  0.08943125000 [-0.00030046579,-0.00008060604] NEGATIVE
 0.08943125000  0.08943750000 [-0.00029971179,-0.00007985029] NEGATIVE
 0.08943750000  0.08944375000 [-0.00029895767,-0.00007909443] NEGATIVE
 0.08944375000  0.08945000000 [-0.00029820343,-0.00007833846] NEGATIVE
 0.08945000000  0.08945625000 [-0.00029744907,-0.00007758236] NEGATIVE
 0.08945625000  0.08946250000 [-0.00029669460,-0.00007682615] NEGATIVE
 0.08946250000  0.08946875000 [-0.00029594001,-0.00007606981] NEGATIVE
 0.08946875000  0.08947500000 [-0.00029518529,-0.00007531336] NEGATIVE
 0.08947500000  0.08948125000 [-0.00029443047,-0.00007455680] NEGATIVE
 0.08948125000  0.08948750000 [-0.00029367552,-0.00007380011] NEGATIVE
 0.08948750000  0.08949375000 [-0.00029292045,-0.00007304331] NEGATIVE
 0.08949375000  0.08950000000 [-0.00029216527,-0.00007228638] NEGATIVE
 0.08950000000  0.08950625000 [-0.00029140997,-0.00007152934] NEGATIVE
 0.08950625000  0.08951250000 [-0.00029065455,-0.00007077219] NEGATIVE
 0.08951250000  0.08951875000 [-0.00028989902,-0.00007001491] NEGATIVE
 0.08951875000  0.08952500000 [-0.00028914336,-0.00006925751] NEGATIVE
 0.08952500000  0.08953125000 [-0.00028838759,-0.00006850000] NEGATIVE
 0.08953125000  0.08953750000 [-0.00028763170,-0.00006774237] NEGATIVE
 0.08953750000  0.08954375000 [-0.00028687569,-0.00006698462] NEGATIVE
 0.08954375000  0.08955000000 [-0.00028611956,-0.00006622676] NEGATIVE
 0.08955000000  0.08955625000 [-0.00028536332,-0.00006546877] NEGATIVE
 0.08955625000  0.08956250000 [-0.00028460695,-0.00006471067] NEGATIVE
 0.08956250000  0.08956875000 [-0.00028385047,-0.00006395245] NEGATIVE
 0.08956875000  0.08957500000 [-0.00028309387,-0.00006319411] NEGATIVE
 0.08957500000  0.08958125000 [-0.00028233716,-0.00006243565] NEGATIVE
 0.08958125000  0.08958750000 [-0.00028158032,-0.00006167708] NEGATIVE
 0.08958750000  0.08959375000 [-0.00028082337,-0.00006091838] NEGATIVE
 0.08959375000  0.08960000000 [-0.00028006630,-0.00006015957] NEGATIVE
 0.08960000000  0.08960625000 [-0.00027930911,-0.00005940064] NEGATIVE
 0.08960625000  0.08961250000 [-0.00027855180,-0.00005864160] NEGATIVE
 0.08961250000  0.08961875000 [-0.00027779437,-0.00005788243] NEGATIVE
 0.08961875000  0.08962500000 [-0.00027703683,-0.00005712315] NEGATIVE
 0.08962500000  0.08963125000 [-0.00027627917,-0.00005636375] NEGATIVE
 0.08963125000  0.08963750000 [-0.00027552139,-0.00005560423] NEGATIVE
 0.08963750000  0.08964375000 [-0.00027476349,-0.00005484459] NEGATIVE
 0.08964375000  0.08965000000 [-0.00027400547,-0.00005408483] NEGATIVE
 0.08965000000  0.08965625000 [-0.00027324734,-0.00005332496] NEGATIVE
 0.08965625000  0.08966250000 [-0.00027248909,-0.00005256497] NEGATIVE
 0.08966250000  0.08966875000 [-0.00027173072,-0.00005180486] NEGATIVE
 0.08966875000  0.08967500000 [-0.00027097223,-0.00005104463] NEGATIVE
 0.08967500000  0.08968125000 [-0.00027021362,-0.00005028428] NEGATIVE
 0.08968125000  0.08968750000 [-0.00026945490,-0.00004952382] NEGATIVE
 0.08968750000  0.08969375000 [-0.00026869606,-0.00004876323] NEGATIVE
 0.08969375000  0.08970000000 [-0.00026793710,-0.00004800253] NEGATIVE
 0.08970000000  0.08970625000 [-0.00026717802,-0.00004724171] NEGATIVE
 0.08970625000  0.08971250000 [-0.00026641882,-0.00004648078] NEGATIVE
 0.08971250000  0.08971875000 [-0.00026565950,-0.00004571972] NEGATIVE
 0.08971875000  0.08972500000 [-0.00026490007,-0.00004495855] NEGATIVE
 0.08972500000  0.08973125000 [-0.00026414052,-0.00004419726] NEGATIVE
 0.08973125000  0.08973750000 [-0.00026338085,-0.00004343585] NEGATIVE
 0.08973750000  0.08974375000 [-0.00026262106,-0.00004267432] NEGATIVE
 0.08974375000  0.08975000000 [-0.00026186116,-0.00004191267] NEGATIVE
 0.08975000000  0.08975625000 [-0.00026110113,-0.00004115091] NEGATIVE
 0.08975625000  0.08976250000 [-0.00026034099,-0.00004038903] NEGATIVE
 0.08976250000  0.08976875000 [-0.00025958073,-0.00003962703] NEGATIVE
 0.08976875000  0.08977500000 [-0.00025882035,-0.00003886491] NEGATIVE
 0.08977500000  0.08978125000 [-0.00025805986,-0.00003810267] NEGATIVE
 0.08978125000  0.08978750000 [-0.00025729924,-0.00003734032] NEGATIVE
 0.08978750000  0.08979375000 [-0.00025653851,-0.00003657784] NEGATIVE
 0.08979375000  0.08980000000 [-0.00025577766,-0.00003581525] NEGATIVE
 0.08980000000  0.08980625000 [-0.00025501669,-0.00003505254] NEGATIVE
 0.08980625000  0.08981250000 [-0.00025425560,-0.00003428972] NEGATIVE
 0.08981250000  0.08981875000 [-0.00025349440,-0.00003352677] NEGATIVE
 0.08981875000  0.08982500000 [-0.00025273308,-0.00003276371] NEGATIVE
 0.08982500000  0.08983125000 [-0.00025197163,-0.00003200052] NEGATIVE
 0.08983125000  0.08983750000 [-0.00025121007,-0.00003123722] NEGATIVE
 0.08983750000  0.08984375000 [-0.00025044840,-0.00003047381] NEGATIVE
 0.08984375000  0.08985000000 [-0.00024968660,-0.00002971027] NEGATIVE
 0.08985000000  0.08985625000 [-0.00024892469,-0.00002894661] NEGATIVE
 0.08985625000  0.08986250000 [-0.00024816265,-0.00002818284] NEGATIVE
 0.08986250000  0.08986875000 [-0.00024740050,-0.00002741895] NEGATIVE
 0.08986875000  0.08987500000 [-0.00024663824,-0.00002665494] NEGATIVE
 0.08987500000  0.08988125000 [-0.00024587585,-0.00002589081] NEGATIVE
 0.08988125000  0.08988750000 [-0.00024511334,-0.00002512657] NEGATIVE
 0.08988750000  0.08989375000 [-0.00024435072,-0.00002436221] NEGATIVE
 0.08989375000  0.08990000000 [-0.00024358798,-0.00002359772] NEGATIVE
 0.08990000000  0.08990625000 [-0.00024282512,-0.00002283312] NEGATIVE
 0.08990625000  0.08991250000 [-0.00024206214,-0.00002206841] NEGATIVE
 0.08991250000  0.08991875000 [-0.00024129905,-0.00002130357] NEGATIVE
 0.08991875000  0.08992500000 [-0.00024053583,-0.00002053861] NEGATIVE
 0.08992500000  0.08993125000 [-0.00023977250,-0.00001977354] NEGATIVE
 0.08993125000  0.08993750000 [-0.00023900905,-0.00001900835] NEGATIVE
 0.08993750000  0.08994375000 [-0.00023824548,-0.00001824304] NEGATIVE
 0.08994375000  0.08995000000 [-0.00023748180,-0.00001747761] NEGATIVE
 0.08995000000  0.08995625000 [-0.00023671799,-0.00001671207] NEGATIVE
 0.08995625000  0.08996250000 [-0.00023595407,-0.00001594640] NEGATIVE
 0.08996250000  0.08996875000 [-0.00023519003,-0.00001518062] NEGATIVE
 0.08996875000  0.08997500000 [-0.00023442587,-0.00001441472] NEGATIVE
 0.08997500000  0.08998125000 [-0.00023366159,-0.00001364870] NEGATIVE
 0.08998125000  0.08998750000 [-0.00023289719,-0.00001288257] NEGATIVE
 0.08998750000  0.08999375000 [-0.00023213268,-0.00001211631] NEGATIVE
 0.08999375000  0.09000000000 [-0.00023136805,-0.00001134994] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_36_45_pos.out <==
 0.10340000000  0.10350000000 [ 0.00001445200, 0.00359421984] POSITIVE
 0.10350000000  0.10360000000 [ 0.00003064914, 0.00361087174] POSITIVE
 0.10360000000  0.10370000000 [ 0.00004687783, 0.00362755527] POSITIVE
 0.10370000000  0.10380000000 [ 0.00006313809, 0.00364427043] POSITIVE
 0.10380000000  0.10390000000 [ 0.00007942992, 0.00366101724] POSITIVE
 0.10390000000  0.10400000000 [ 0.00009575335, 0.00367779571] POSITIVE
 0.10400000000  0.10410000000 [ 0.00011210836, 0.00369460584] POSITIVE
 0.10410000000  0.10420000000 [ 0.00012849499, 0.00371144765] POSITIVE
 0.10420000000  0.10430000000 [ 0.00014491323, 0.00372832115] POSITIVE
 0.10430000000  0.10440000000 [ 0.00016136309, 0.00374522634] POSITIVE
 0.10440000000  0.10450000000 [ 0.00017784459, 0.00376216324] POSITIVE
 0.10450000000  0.10460000000 [ 0.00019435774, 0.00377913185] POSITIVE
 0.10460000000  0.10470000000 [ 0.00021090254, 0.00379613219] POSITIVE
 0.10470000000  0.10480000000 [ 0.00022747901, 0.00381316426] POSITIVE
 0.10480000000  0.10490000000 [ 0.00024408715, 0.00383022808] POSITIVE
 0.10490000000  0.10500000000 [ 0.00026072698, 0.00384732366] POSITIVE
 0.10500000000  0.10510000000 [ 0.00027739851, 0.00386445100] POSITIVE
 0.10510000000  0.10520000000 [ 0.00029410174, 0.00388161012] POSITIVE
 0.10520000000  0.10530000000 [ 0.00031083668, 0.00389880102] POSITIVE
 0.10530000000  0.10540000000 [ 0.00032760335, 0.00391602372] POSITIVE
 0.10540000000  0.10550000000 [ 0.00034440176, 0.00393327822] POSITIVE
 0.10550000000  0.10560000000 [ 0.00036123191, 0.00395056454] POSITIVE
 0.10560000000  0.10570000000 [ 0.00037809382, 0.00396788269] POSITIVE
 0.10570000000  0.10580000000 [ 0.00039498749, 0.00398523267] POSITIVE
 0.10580000000  0.10590000000 [ 0.00041191294, 0.00400261449] POSITIVE
 0.10590000000  0.10600000000 [ 0.00042887017, 0.00402002817] POSITIVE
 0.10600000000  0.10610000000 [ 0.00044585920, 0.00403747372] POSITIVE
 0.10610000000  0.10620000000 [ 0.00046288004, 0.00405495114] POSITIVE
 0.10620000000  0.10630000000 [ 0.00047993268, 0.00407246045] POSITIVE
 0.10630000000  0.10640000000 [ 0.00049701716, 0.00409000165] POSITIVE
 0.10640000000  0.10650000000 [ 0.00051413347, 0.00410757476] POSITIVE
 0.10650000000  0.10660000000 [ 0.00053128162, 0.00412517979] POSITIVE
 0.10660000000  0.10670000000 [ 0.00054846163, 0.00414281674] POSITIVE
 0.10670000000  0.10680000000 [ 0.00056567350, 0.00416048562] POSITIVE
 0.10680000000  0.10690000000 [ 0.00058291726, 0.00417818645] POSITIVE
 0.10690000000  0.10700000000 [ 0.00060019289, 0.00419591924] POSITIVE
 0.10700000000  0.10710000000 [ 0.00061750042, 0.00421368399] POSITIVE
 0.10710000000  0.10720000000 [ 0.00063483985, 0.00423148072] POSITIVE
 0.10720000000  0.10730000000 [ 0.00065221120, 0.00424930943] POSITIVE
 0.10730000000  0.10740000000 [ 0.00066961448, 0.00426717014] POSITIVE
 0.10740000000  0.10750000000 [ 0.00068704969, 0.00428506286] POSITIVE
 0.10750000000  0.10760000000 [ 0.00070451684, 0.00430298759] POSITIVE
 0.10760000000  0.10770000000 [ 0.00072201595, 0.00432094434] POSITIVE
 0.10770000000  0.10780000000 [ 0.00073954703, 0.00433893314] POSITIVE
 0.10780000000  0.10790000000 [ 0.00075711008, 0.00435695397] POSITIVE
 0.10790000000  0.10800000000 [ 0.00077470512, 0.00437500686] POSITIVE
 0.10800000000  0.10810000000 [ 0.00079233215, 0.00439309182] POSITIVE
 0.10810000000  0.10820000000 [ 0.00080999119, 0.00441120886] POSITIVE
 0.10820000000  0.10830000000 [ 0.00082768224, 0.00442935798] POSITIVE
 0.10830000000  0.10840000000 [ 0.00084540532, 0.00444753919] POSITIVE
 0.10840000000  0.10850000000 [ 0.00086316043, 0.00446575252] POSITIVE
 0.10850000000  0.10860000000 [ 0.00088094759, 0.00448399795] POSITIVE
 0.10860000000  0.10870000000 [ 0.00089876681, 0.00450227552] POSITIVE
 0.10870000000  0.10880000000 [ 0.00091661809, 0.00452058522] POSITIVE
 0.10880000000  0.10890000000 [ 0.00093450145, 0.00453892707] POSITIVE
 0.10890000000  0.10900000000 [ 0.00095241689, 0.00455730107] POSITIVE
 0.10900000000  0.10910000000 [ 0.00097036443, 0.00457570724] POSITIVE
 0.10910000000  0.10920000000 [ 0.00098834407, 0.00459414558] POSITIVE
 0.10920000000  0.10930000000 [ 0.00100635583, 0.00461261612] POSITIVE
 0.10930000000  0.10940000000 [ 0.00102439971, 0.00463111885] POSITIVE
 0.10940000000  0.10950000000 [ 0.00104247573, 0.00464965378] POSITIVE
 0.10950000000  0.10960000000 [ 0.00106058390, 0.00466822094] POSITIVE
 0.10960000000  0.10970000000 [ 0.00107872422, 0.00468682032] POSITIVE
 0.10970000000  0.10980000000 [ 0.00109689671, 0.00470545193] POSITIVE
 0.10980000000  0.10990000000 [ 0.00111510137, 0.00472411579] POSITIVE
 0.10990000000  0.11000000000 [ 0.00113333823, 0.00474281191] POSITIVE
 0.10000000000  0.10005000000 [ 0.00036972061, 0.00215186805] POSITIVE
 0.10005000000  0.10010000000 [ 0.00037733441, 0.00215959494] POSITIVE
 0.10010000000  0.10015000000 [ 0.00038495602, 0.00216732964] POSITIVE
 0.10015000000  0.10020000000 [ 0.00039258544, 0.00217507215] POSITIVE
 0.10020000000  0.10025000000 [ 0.00040022267, 0.00218282249] POSITIVE
 0.10025000000  0.10030000000 [ 0.00040786770, 0.00219058065] POSITIVE
 0.10030000000  0.10035000000 [ 0.00041552055, 0.00219834662] POSITIVE
 0.10035000000  0.10040000000 [ 0.00042318122, 0.00220612042] POSITIVE
 0.10040000000  0.10045000000 [ 0.00043084970, 0.00221390204] POSITIVE
 0.10045000000  0.10050000000 [ 0.00043852599, 0.00222169149] POSITIVE
 0.10050000000  0.10055000000 [ 0.00044621011, 0.00222948877] POSITIVE
 0.10055000000  0.10060000000 [ 0.00045390204, 0.00223729387] POSITIVE
 0.10060000000  0.10065000000 [ 0.00046160179, 0.00224510680] POSITIVE
 0.10065000000  0.10070000000 [ 0.00046930936, 0.00225292756] POSITIVE
 0.10070000000  0.10075000000 [ 0.00047702476, 0.00226075615] POSITIVE
 0.10075000000  0.10080000000 [ 0.00048474798, 0.00226859257] POSITIVE
 0.10080000000  0.10085000000 [ 0.00049247902, 0.00227643683] POSITIVE
 0.10085000000  0.10090000000 [ 0.00050021789, 0.00228428892] POSITIVE
 0.10090000000  0.10095000000 [ 0.00050796458, 0.00229214885] POSITIVE
 0.10095000000  0.10100000000 [ 0.00051571911, 0.00230001661] POSITIVE
 0.10100000000  0.10105000000 [ 0.00052348146, 0.00230789221] POSITIVE
 0.10105000000  0.10110000000 [ 0.00053125165, 0.00231577566] POSITIVE
 0.10110000000  0.10115000000 [ 0.00053902967, 0.00232366694] POSITIVE
 0.10115000000  0.10120000000 [ 0.00054681552, 0.00233156607] POSITIVE
 0.10120000000  0.10125000000 [ 0.00055460920, 0.00233947303] POSITIVE
 0.10125000000  0.10130000000 [ 0.00056241073, 0.00234738785] POSITIVE
 0.10130000000  0.10135000000 [ 0.00057022009, 0.00235531051] POSITIVE
 0.10135000000  0.10140000000 [ 0.00057803728, 0.00236324101] POSITIVE
 0.10140000000  0.10145000000 [ 0.00058586232, 0.00237117937] POSITIVE
 0.10145000000  0.10150000000 [ 0.00059369520, 0.00237912557] POSITIVE
 0.10150000000  0.10155000000 [ 0.00060153592, 0.00238707963] POSITIVE
 0.10155000000  0.10160000000 [ 0.00060938448, 0.00239504153] POSITIVE
 0.10160000000  0.10165000000 [ 0.00061724089, 0.00240301129] POSITIVE
 0.10165000000  0.10170000000 [ 0.00062510514, 0.00241098891] POSITIVE
 0.10170000000  0.10175000000 [ 0.00063297724, 0.00241897438] POSITIVE
 0.10175000000  0.10180000000 [ 0.00064085719, 0.00242696771] POSITIVE
 0.10180000000  0.10185000000 [ 0.00064874499, 0.00243496889] POSITIVE
 0.10185000000  0.10190000000 [ 0.00065664064, 0.00244297794] POSITIVE
 0.10190000000  0.10195000000 [ 0.00066454414, 0.00245099484] POSITIVE
 0.10195000000  0.10200000000 [ 0.00067245549, 0.00245901961] POSITIVE
 0.10200000000  0.10205000000 [ 0.00068037470, 0.00246705224] POSITIVE
 0.10205000000  0.10210000000 [ 0.00068830177, 0.00247509274] POSITIVE
 0.10210000000  0.10215000000 [ 0.00069623669, 0.00248314110] POSITIVE
 0.10215000000  0.10220000000 [ 0.00070417947, 0.00249119733] POSITIVE
 0.10220000000  0.10225000000 [ 0.00071213010, 0.00249926142] POSITIVE
 0.10225000000  0.10230000000 [ 0.00072008860, 0.00250733339] POSITIVE
 0.10230000000  0.10235000000 [ 0.00072805496, 0.00251541323] POSITIVE
 0.10235000000  0.10240000000 [ 0.00073602918, 0.00252350095] POSITIVE
 0.10240000000  0.10245000000 [ 0.00074401126, 0.00253159653] POSITIVE
 0.10245000000  0.10250000000 [ 0.00075200121, 0.00253969999] POSITIVE
 0.10250000000  0.10255000000 [ 0.00075999903, 0.00254781133] POSITIVE
 0.10255000000  0.10260000000 [ 0.00076800471, 0.00255593054] POSITIVE
 0.10260000000  0.10265000000 [ 0.00077601826, 0.00256405763] POSITIVE
 0.10265000000  0.10270000000 [ 0.00078403968, 0.00257219260] POSITIVE
 0.10270000000  0.10275000000 [ 0.00079206898, 0.00258033545] POSITIVE
 0.10275000000  0.10280000000 [ 0.00080010615, 0.00258848618] POSITIVE
 0.10280000000  0.10285000000 [ 0.00080815119, 0.00259664480] POSITIVE
 0.10285000000  0.10290000000 [ 0.00081620410, 0.00260481130] POSITIVE
 0.10290000000  0.10295000000 [ 0.00082426490, 0.00261298568] POSITIVE
 0.10295000000  0.10300000000 [ 0.00083233357, 0.00262116796] POSITIVE
 0.10300000000  0.10305000000 [ 0.00084041012, 0.00262935812] POSITIVE
 0.10305000000  0.10310000000 [ 0.00084849455, 0.00263755617] POSITIVE
 0.10310000000  0.10315000000 [ 0.00085658687, 0.00264576210] POSITIVE
 0.10315000000  0.10320000000 [ 0.00086468706, 0.00265397593] POSITIVE
 0.10320000000  0.10325000000 [ 0.00087279514, 0.00266219766] POSITIVE
 0.10325000000  0.10330000000 [ 0.00088091111, 0.00267042728] POSITIVE
 0.10330000000  0.10335000000 [ 0.00088903496, 0.00267866479] POSITIVE
 0.10335000000  0.10340000000 [ 0.00089716670, 0.00268691020] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_46_15_pos.out <==
 0.13120000000  0.13140000000 [ 0.00000371404, 0.00667575709] POSITIVE
 0.13140000000  0.13160000000 [ 0.00002288012, 0.00669655186] POSITIVE
 0.13160000000  0.13180000000 [ 0.00004209717, 0.00671739771] POSITIVE
 0.13180000000  0.13200000000 [ 0.00006136476, 0.00673829506] POSITIVE
 0.13200000000  0.13220000000 [ 0.00008068317, 0.00675924372] POSITIVE
 0.13220000000  0.13240000000 [ 0.00010005243, 0.00678024372] POSITIVE
 0.13240000000  0.13260000000 [ 0.00011947257, 0.00680129509] POSITIVE
 0.13260000000  0.13280000000 [ 0.00013894362, 0.00682239785] POSITIVE
 0.13280000000  0.13300000000 [ 0.00015846561, 0.00684355202] POSITIVE
 0.13300000000  0.13320000000 [ 0.00017803878, 0.00686475743] POSITIVE
 0.13320000000  0.13340000000 [ 0.00019766271, 0.00688601454] POSITIVE
 0.13340000000  0.13360000000 [ 0.00021733767, 0.00690732315] POSITIVE
 0.13360000000  0.13380000000 [ 0.00023706367, 0.00692868329] POSITIVE
 0.13380000000  0.13400000000 [ 0.00025684074, 0.00695009499] POSITIVE
 0.13400000000  0.13420000000 [ 0.00027666892, 0.00697155828] POSITIVE
 0.13420000000  0.13440000000 [ 0.00029654823, 0.00699307318] POSITIVE
 0.13440000000  0.13460000000 [ 0.00031647869, 0.00701463973] POSITIVE
 0.13460000000  0.13480000000 [ 0.00033646034, 0.00703625795] POSITIVE
 0.13480000000  0.13500000000 [ 0.00035649320, 0.00705792787] POSITIVE
 0.13500000000  0.13520000000 [ 0.00037657730, 0.00707964953] POSITIVE
 0.13520000000  0.13540000000 [ 0.00039671268, 0.00710142293] POSITIVE
 0.13540000000  0.13560000000 [ 0.00041689934, 0.00712324813] POSITIVE
 0.13560000000  0.13580000000 [ 0.00043713734, 0.00714512513] POSITIVE
 0.13580000000  0.13600000000 [ 0.00045742669, 0.00716705397] POSITIVE
 0.13600000000  0.13620000000 [ 0.00047776741, 0.00718903468] POSITIVE
 0.13620000000  0.13640000000 [ 0.00049815955, 0.00721106729] POSITIVE
 0.13640000000  0.13660000000 [ 0.00051860312, 0.00723315183] POSITIVE
 0.13660000000  0.13680000000 [ 0.00053909815, 0.00725528832] POSITIVE
 0.13680000000  0.13700000000 [ 0.00055964468, 0.00727747679] POSITIVE
 0.13700000000  0.13720000000 [ 0.00058024273, 0.00729971727] POSITIVE
 0.13720000000  0.13740000000 [ 0.00060089233, 0.00732200978] POSITIVE
 0.13740000000  0.13760000000 [ 0.00062159351, 0.00734435436] POSITIVE
 0.13760000000  0.13780000000 [ 0.00064234628, 0.00736675104] POSITIVE
 0.13780000000  0.13800000000 [ 0.00066315069, 0.00738919984] POSITIVE
 0.13800000000  0.13820000000 [ 0.00068400677, 0.00741170079] POSITIVE
 0.13820000000  0.13840000000 [ 0.00070491453, 0.00743425391] POSITIVE
 0.13840000000  0.13860000000 [ 0.00072587400, 0.00745685925] POSITIVE
 0.13860000000  0.13880000000 [ 0.00074688522, 0.00747951681] POSITIVE
 0.13880000000  0.13900000000 [ 0.00076794821, 0.00750222664] POSITIVE
 0.13900000000  0.13920000000 [ 0.00078906301, 0.00752498877] POSITIVE
 0.13920000000  0.13940000000 [ 0.00081022963, 0.00754780321] POSITIVE
 0.13940000000  0.13960000000 [ 0.00083144811, 0.00757067000] POSITIVE
 0.13960000000  0.13980000000 [ 0.00085271848, 0.00759358917] POSITIVE
 0.13980000000  0.14000000000 [ 0.00087404076, 0.00761656074] POSITIVE
 0.14000000000  0.14020000000 [ 0.00089541499, 0.00763958474] POSITIVE
 0.14020000000  0.14040000000 [ 0.00091684118, 0.00766266120] POSITIVE
 0.14040000000  0.14060000000 [ 0.00093831937, 0.00768579016] POSITIVE
 0.14060000000  0.14080000000 [ 0.00095984958, 0.00770897163] POSITIVE
 0.14080000000  0.14100000000 [ 0.00098143185, 0.00773220565] POSITIVE
 0.14100000000  0.14120000000 [ 0.00100306621, 0.00775549224] POSITIVE
 0.14120000000  0.14140000000 [ 0.00102475267, 0.00777883144] POSITIVE
 0.14140000000  0.14160000000 [ 0.00104649128, 0.00780222326] POSITIVE
 0.14160000000  0.14180000000 [ 0.00106828205, 0.00782566775] POSITIVE
 0.14180000000  0.14200000000 [ 0.00109012501, 0.00784916493] POSITIVE
 0.14200000000  0.14220000000 [ 0.00111202020, 0.00787271482] POSITIVE
 0.14220000000  0.14240000000 [ 0.00113396764, 0.00789631746] POSITIVE
 0.14240000000  0.14260000000 [ 0.00115596736, 0.00791997287] POSITIVE
 0.14260000000  0.14280000000 [ 0.00117801940, 0.00794368108] POSITIVE
 0.14280000000  0.14300000000 [ 0.00120012377, 0.00796744212] POSITIVE
 0.14300000000  0.14320000000 [ 0.00122228050, 0.00799125602] POSITIVE
 0.14320000000  0.14340000000 [ 0.00124448963, 0.00801512281] POSITIVE
 0.14340000000  0.14360000000 [ 0.00126675118, 0.00803904252] POSITIVE
 0.14360000000  0.14380000000 [ 0.00128906519, 0.00806301517] POSITIVE
 0.14380000000  0.14400000000 [ 0.00131143167, 0.00808704079] POSITIVE
 0.14400000000  0.14420000000 [ 0.00133385066, 0.00811111942] POSITIVE
 0.14420000000  0.14440000000 [ 0.00135632218, 0.00813525107] POSITIVE
 0.14440000000  0.14460000000 [ 0.00137884626, 0.00815943579] POSITIVE
 0.14460000000  0.14480000000 [ 0.00140142294, 0.00818367359] POSITIVE
 0.14480000000  0.14500000000 [ 0.00142405224, 0.00820796451] POSITIVE
 0.14500000000  0.14520000000 [ 0.00144673419, 0.00823230857] POSITIVE
 0.14520000000  0.14540000000 [ 0.00146946883, 0.00825670580] POSITIVE
 0.14540000000  0.14560000000 [ 0.00149225616, 0.00828115624] POSITIVE
 0.14560000000  0.14580000000 [ 0.00151509624, 0.00830565991] POSITIVE
 0.14580000000  0.14600000000 [ 0.00153798907, 0.00833021683] POSITIVE
 0.14600000000  0.14620000000 [ 0.00156093469, 0.00835482705] POSITIVE
 0.14620000000  0.14640000000 [ 0.00158393314, 0.00837949058] POSITIVE
 0.14640000000  0.14660000000 [ 0.00160698443, 0.00840420745] POSITIVE
 0.14660000000  0.14680000000 [ 0.00163008861, 0.00842897770] POSITIVE
 0.14680000000  0.14700000000 [ 0.00165324569, 0.00845380135] POSITIVE
 0.14700000000  0.14720000000 [ 0.00167645570, 0.00847867843] POSITIVE
 0.14720000000  0.14740000000 [ 0.00169971868, 0.00850360898] POSITIVE
 0.14740000000  0.14760000000 [ 0.00172303465, 0.00852859301] POSITIVE
 0.14760000000  0.14780000000 [ 0.00174640364, 0.00855363056] POSITIVE
 0.14780000000  0.14800000000 [ 0.00176982567, 0.00857872166] POSITIVE
 0.14800000000  0.14820000000 [ 0.00179330079, 0.00860386633] POSITIVE
 0.14820000000  0.14840000000 [ 0.00181682902, 0.00862906460] POSITIVE
 0.14840000000  0.14860000000 [ 0.00184041038, 0.00865431650] POSITIVE
 0.14860000000  0.14880000000 [ 0.00186404490, 0.00867962207] POSITIVE
 0.14880000000  0.14900000000 [ 0.00188773261, 0.00870498133] POSITIVE
 0.14900000000  0.14920000000 [ 0.00191147355, 0.00873039431] POSITIVE
 0.14920000000  0.14940000000 [ 0.00193526773, 0.00875586103] POSITIVE
 0.14940000000  0.14960000000 [ 0.00195911520, 0.00878138154] POSITIVE
 0.14960000000  0.14980000000 [ 0.00198301596, 0.00880695584] POSITIVE
 0.14980000000  0.15000000000 [ 0.00200697007, 0.00883258399] POSITIVE
 0.11180000000  0.11190000000 [ 0.00000699144, 0.00326499624] POSITIVE
 0.11190000000  0.11200000000 [ 0.00001436288, 0.00327276322] POSITIVE
 0.11200000000  0.11210000000 [ 0.00002174637, 0.00328054232] POSITIVE
 0.11210000000  0.11220000000 [ 0.00002914193, 0.00328833354] POSITIVE
 0.11220000000  0.11230000000 [ 0.00003654956, 0.00329613689] POSITIVE
 0.11230000000  0.11240000000 [ 0.00004396925, 0.00330395236] POSITIVE
 0.11240000000  0.11250000000 [ 0.00005140101, 0.00331177996] POSITIVE
 0.11250000000  0.11260000000 [ 0.00005884485, 0.00331961970] POSITIVE
 0.11260000000  0.11270000000 [ 0.00006630077, 0.00332747157] POSITIVE
 0.11270000000  0.11280000000 [ 0.00007376877, 0.00333533558] POSITIVE
 0.11280000000  0.11290000000 [ 0.00008124885, 0.00334321174] POSITIVE
 0.11290000000  0.11300000000 [ 0.00008874102, 0.00335110004] POSITIVE
 0.11300000000  0.11310000000 [ 0.00009624529, 0.00335900049] POSITIVE
 0.11310000000  0.11320000000 [ 0.00010376164, 0.00336691310] POSITIVE
 0.11320000000  0.11330000000 [ 0.00011129010, 0.00337483787] POSITIVE
 0.11330000000  0.11340000000 [ 0.00011883066, 0.00338277479] POSITIVE
 0.11340000000  0.11350000000 [ 0.00012638332, 0.00339072388] POSITIVE
 0.11350000000  0.11360000000 [ 0.00013394809, 0.00339868514] POSITIVE
 0.11360000000  0.11370000000 [ 0.00014152497, 0.00340665856] POSITIVE
 0.11370000000  0.11380000000 [ 0.00014911397, 0.00341464416] POSITIVE
 0.11380000000  0.11390000000 [ 0.00015671508, 0.00342264194] POSITIVE
 0.11390000000  0.11400000000 [ 0.00016432832, 0.00343065190] POSITIVE
 0.11400000000  0.11410000000 [ 0.00017195368, 0.00343867404] POSITIVE
 0.11410000000  0.11420000000 [ 0.00017959117, 0.00344670836] POSITIVE
 0.11420000000  0.11430000000 [ 0.00018724079, 0.00345475488] POSITIVE
 0.11430000000  0.11440000000 [ 0.00019490254, 0.00346281360] POSITIVE
 0.11440000000  0.11450000000 [ 0.00020257644, 0.00347088451] POSITIVE
 0.11450000000  0.11460000000 [ 0.00021026247, 0.00347896762] POSITIVE
 0.11460000000  0.11470000000 [ 0.00021796065, 0.00348706294] POSITIVE
 0.11470000000  0.11480000000 [ 0.00022567098, 0.00349517046] POSITIVE
 0.11480000000  0.11490000000 [ 0.00023339346, 0.00350329019] POSITIVE
 0.11490000000  0.11500000000 [ 0.00024112810, 0.00351142214] POSITIVE
 0.11500000000  0.11510000000 [ 0.00024887489, 0.00351956630] POSITIVE
 0.11510000000  0.11520000000 [ 0.00025663385, 0.00352772269] POSITIVE
 0.11520000000  0.11530000000 [ 0.00026440497, 0.00353589130] POSITIVE
 0.11530000000  0.11540000000 [ 0.00027218826, 0.00354407213] POSITIVE
 0.11540000000  0.11550000000 [ 0.00027998372, 0.00355226520] POSITIVE
 0.11550000000  0.11560000000 [ 0.00028779135, 0.00356047050] POSITIVE
 0.11560000000  0.11570000000 [ 0.00029561117, 0.00356868804] POSITIVE
 0.11570000000  0.11580000000 [ 0.00030344316, 0.00357691782] POSITIVE
 0.11580000000  0.11590000000 [ 0.00031128734, 0.00358515985] POSITIVE
 0.11590000000  0.11600000000 [ 0.00031914371, 0.00359341412] POSITIVE
 0.11600000000  0.11610000000 [ 0.00032701227, 0.00360168065] POSITIVE
 0.11610000000  0.11620000000 [ 0.00033489303, 0.00360995942] POSITIVE
 0.11620000000  0.11630000000 [ 0.00034278598, 0.00361825046] POSITIVE
 0.11630000000  0.11640000000 [ 0.00035069114, 0.00362655376] POSITIVE
 0.11640000000  0.11650000000 [ 0.00035860850, 0.00363486932] POSITIVE
 0.11650000000  0.11660000000 [ 0.00036653808, 0.00364319715] POSITIVE
 0.11660000000  0.11670000000 [ 0.00037447986, 0.00365153725] POSITIVE
 0.11670000000  0.11680000000 [ 0.00038243386, 0.00365988962] POSITIVE
 0.11680000000  0.11690000000 [ 0.00039040008, 0.00366825428] POSITIVE
 0.11690000000  0.11700000000 [ 0.00039837852, 0.00367663121] POSITIVE
 0.11700000000  0.11710000000 [ 0.00040636918, 0.00368502043] POSITIVE
 0.11710000000  0.11720000000 [ 0.00041437207, 0.00369342194] POSITIVE
 0.11720000000  0.11730000000 [ 0.00042238720, 0.00370183574] POSITIVE
 0.11730000000  0.11740000000 [ 0.00043041456, 0.00371026183] POSITIVE
 0.11740000000  0.11750000000 [ 0.00043845416, 0.00371870023] POSITIVE
 0.11750000000  0.11760000000 [ 0.00044650601, 0.00372715092] POSITIVE
 0.11760000000  0.11770000000 [ 0.00045457010, 0.00373561392] POSITIVE
 0.11770000000  0.11780000000 [ 0.00046264643, 0.00374408923] POSITIVE
 0.11780000000  0.11790000000 [ 0.00047073502, 0.00375257685] POSITIVE
 0.11790000000  0.11800000000 [ 0.00047883587, 0.00376107678] POSITIVE
 0.11800000000  0.11810000000 [ 0.00048694898, 0.00376958903] POSITIVE
 0.11810000000  0.11820000000 [ 0.00049507434, 0.00377811361] POSITIVE
 0.11820000000  0.11830000000 [ 0.00050321198, 0.00378665051] POSITIVE
 0.11830000000  0.11840000000 [ 0.00051136188, 0.00379519974] POSITIVE
 0.11840000000  0.11850000000 [ 0.00051952406, 0.00380376130] POSITIVE
 0.11850000000  0.11860000000 [ 0.00052769851, 0.00381233519] POSITIVE
 0.11860000000  0.11870000000 [ 0.00053588524, 0.00382092143] POSITIVE
 0.11870000000  0.11880000000 [ 0.00054408425, 0.00382952001] POSITIVE
 0.11880000000  0.11890000000 [ 0.00055229556, 0.00383813093] POSITIVE
 0.11890000000  0.11900000000 [ 0.00056051914, 0.00384675420] POSITIVE
 0.11900000000  0.11910000000 [ 0.00056875503, 0.00385538983] POSITIVE
 0.11910000000  0.11920000000 [ 0.00057700321, 0.00386403781] POSITIVE
 0.11920000000  0.11930000000 [ 0.00058526369, 0.00387269815] POSITIVE
 0.11930000000  0.11940000000 [ 0.00059353647, 0.00388137085] POSITIVE
 0.11940000000  0.11950000000 [ 0.00060182156, 0.00389005592] POSITIVE
 0.11950000000  0.11960000000 [ 0.00061011896, 0.00389875336] POSITIVE
 0.11960000000  0.11970000000 [ 0.00061842867, 0.00390746317] POSITIVE
 0.11970000000  0.11980000000 [ 0.00062675069, 0.00391618535] POSITIVE
 0.11980000000  0.11990000000 [ 0.00063508504, 0.00392491992] POSITIVE
 0.11990000000  0.12000000000 [ 0.00064343171, 0.00393366687] POSITIVE
 0.12000000000  0.12010000000 [ 0.00065179071, 0.00394242620] POSITIVE
 0.12010000000  0.12020000000 [ 0.00066016204, 0.00395119793] POSITIVE
 0.12020000000  0.12030000000 [ 0.00066854570, 0.00395998205] POSITIVE
 0.12030000000  0.12040000000 [ 0.00067694170, 0.00396877856] POSITIVE
 0.12040000000  0.12050000000 [ 0.00068535004, 0.00397758748] POSITIVE
 0.12050000000  0.12060000000 [ 0.00069377072, 0.00398640879] POSITIVE
 0.12060000000  0.12070000000 [ 0.00070220375, 0.00399524252] POSITIVE
 0.12070000000  0.12080000000 [ 0.00071064913, 0.00400408865] POSITIVE
 0.12080000000  0.12090000000 [ 0.00071910687, 0.00401294720] POSITIVE
 0.12090000000  0.12100000000 [ 0.00072757696, 0.00402181816] POSITIVE
 0.12100000000  0.12110000000 [ 0.00073605941, 0.00403070155] POSITIVE
 0.12110000000  0.12120000000 [ 0.00074455423, 0.00403959735] POSITIVE
 0.12120000000  0.12130000000 [ 0.00075306141, 0.00404850559] POSITIVE
 0.12130000000  0.12140000000 [ 0.00076158097, 0.00405742626] POSITIVE
 0.12140000000  0.12150000000 [ 0.00077011290, 0.00406635936] POSITIVE
 0.12150000000  0.12160000000 [ 0.00077865720, 0.00407530489] POSITIVE
 0.12160000000  0.12170000000 [ 0.00078721389, 0.00408426287] POSITIVE
 0.12170000000  0.12180000000 [ 0.00079578296, 0.00409323330] POSITIVE
 0.12180000000  0.12190000000 [ 0.00080436442, 0.00410221617] POSITIVE
 0.12190000000  0.12200000000 [ 0.00081295827, 0.00411121149] POSITIVE
 0.12200000000  0.12210000000 [ 0.00082156452, 0.00412021926] POSITIVE
 0.12210000000  0.12220000000 [ 0.00083018316, 0.00412923949] POSITIVE
 0.12220000000  0.12230000000 [ 0.00083881421, 0.00413827219] POSITIVE
 0.12230000000  0.12240000000 [ 0.00084745766, 0.00414731734] POSITIVE
 0.12240000000  0.12250000000 [ 0.00085611352, 0.00415637497] POSITIVE
 0.12250000000  0.12260000000 [ 0.00086478179, 0.00416544507] POSITIVE
 0.12260000000  0.12270000000 [ 0.00087346247, 0.00417452764] POSITIVE
 0.12270000000  0.12280000000 [ 0.00088215557, 0.00418362269] POSITIVE
 0.12280000000  0.12290000000 [ 0.00089086110, 0.00419273023] POSITIVE
 0.12290000000  0.12300000000 [ 0.00089957905, 0.00420185024] POSITIVE
 0.12300000000  0.12310000000 [ 0.00090830943, 0.00421098275] POSITIVE
 0.12310000000  0.12320000000 [ 0.00091705224, 0.00422012775] POSITIVE
 0.12320000000  0.12330000000 [ 0.00092580748, 0.00422928524] POSITIVE
 0.12330000000  0.12340000000 [ 0.00093457517, 0.00423845523] POSITIVE
 0.12340000000  0.12350000000 [ 0.00094335530, 0.00424763773] POSITIVE
 0.12350000000  0.12360000000 [ 0.00095214787, 0.00425683273] POSITIVE
 0.12360000000  0.12370000000 [ 0.00096095289, 0.00426604024] POSITIVE
 0.12370000000  0.12380000000 [ 0.00096977037, 0.00427526026] POSITIVE
 0.12380000000  0.12390000000 [ 0.00097860030, 0.00428449279] POSITIVE
 0.12390000000  0.12400000000 [ 0.00098744269, 0.00429373785] POSITIVE
 0.12400000000  0.12410000000 [ 0.00099629754, 0.00430299543] POSITIVE
 0.12410000000  0.12420000000 [ 0.00100516486, 0.00431226553] POSITIVE
 0.12420000000  0.12430000000 [ 0.00101404465, 0.00432154817] POSITIVE
 0.12430000000  0.12440000000 [ 0.00102293691, 0.00433084333] POSITIVE
 0.12440000000  0.12450000000 [ 0.00103184165, 0.00434015104] POSITIVE
 0.12450000000  0.12460000000 [ 0.00104075887, 0.00434947128] POSITIVE
 0.12460000000  0.12470000000 [ 0.00104968857, 0.00435880407] POSITIVE
 0.12470000000  0.12480000000 [ 0.00105863076, 0.00436814940] POSITIVE
 0.12480000000  0.12490000000 [ 0.00106758543, 0.00437750728] POSITIVE
 0.12490000000  0.12500000000 [ 0.00107655261, 0.00438687772] POSITIVE
 0.12500000000  0.12510000000 [ 0.00108553227, 0.00439626071] POSITIVE
 0.12510000000  0.12520000000 [ 0.00109452444, 0.00440565627] POSITIVE
 0.12520000000  0.12530000000 [ 0.00110352911, 0.00441506438] POSITIVE
 0.12530000000  0.12540000000 [ 0.00111254629, 0.00442448507] POSITIVE
 0.12540000000  0.12550000000 [ 0.00112157598, 0.00443391833] POSITIVE
 0.12550000000  0.12560000000 [ 0.00113061819, 0.00444336416] POSITIVE
 0.12560000000  0.12570000000 [ 0.00113967291, 0.00445282256] POSITIVE
 0.12570000000  0.12580000000 [ 0.00114874015, 0.00446229355] POSITIVE
 0.12580000000  0.12590000000 [ 0.00115781992, 0.00447177712] POSITIVE
 0.12590000000  0.12600000000 [ 0.00116691221, 0.00448127328] POSITIVE
 0.12600000000  0.12610000000 [ 0.00117601704, 0.00449078204] POSITIVE
 0.12610000000  0.12620000000 [ 0.00118513440, 0.00450030338] POSITIVE
 0.12620000000  0.12630000000 [ 0.00119426430, 0.00450983733] POSITIVE
 0.12630000000  0.12640000000 [ 0.00120340674, 0.00451938387] POSITIVE
 0.12640000000  0.12650000000 [ 0.00121256172, 0.00452894302] POSITIVE
 0.12650000000  0.12660000000 [ 0.00122172926, 0.00453851478] POSITIVE
 0.12660000000  0.12670000000 [ 0.00123090934, 0.00454809915] POSITIVE
 0.12670000000  0.12680000000 [ 0.00124010198, 0.00455769614] POSITIVE
 0.12680000000  0.12690000000 [ 0.00124930718, 0.00456730574] POSITIVE
 0.12690000000  0.12700000000 [ 0.00125852494, 0.00457692797] POSITIVE
 0.12700000000  0.12710000000 [ 0.00126775526, 0.00458656282] POSITIVE
 0.12710000000  0.12720000000 [ 0.00127699816, 0.00459621031] POSITIVE
 0.12720000000  0.12730000000 [ 0.00128625362, 0.00460587042] POSITIVE
 0.12730000000  0.12740000000 [ 0.00129552167, 0.00461554317] POSITIVE
 0.12740000000  0.12750000000 [ 0.00130480229, 0.00462522856] POSITIVE
 0.12750000000  0.12760000000 [ 0.00131409549, 0.00463492659] POSITIVE
 0.12760000000  0.12770000000 [ 0.00132340128, 0.00464463727] POSITIVE
 0.12770000000  0.12780000000 [ 0.00133271966, 0.00465436060] POSITIVE
 0.12780000000  0.12790000000 [ 0.00134205064, 0.00466409658] POSITIVE
 0.12790000000  0.12800000000 [ 0.00135139421, 0.00467384522] POSITIVE
 0.12800000000  0.12810000000 [ 0.00136075038, 0.00468360652] POSITIVE
 0.12810000000  0.12820000000 [ 0.00137011915, 0.00469338049] POSITIVE
 0.12820000000  0.12830000000 [ 0.00137950053, 0.00470316712] POSITIVE
 0.12830000000  0.12840000000 [ 0.00138889452, 0.00471296642] POSITIVE
 0.12840000000  0.12850000000 [ 0.00139830112, 0.00472277839] POSITIVE
 0.12850000000  0.12860000000 [ 0.00140772034, 0.00473260304] POSITIVE
 0.12860000000  0.12870000000 [ 0.00141715218, 0.00474244037] POSITIVE
 0.12870000000  0.12880000000 [ 0.00142659665, 0.00475229039] POSITIVE
 0.12880000000  0.12890000000 [ 0.00143605374, 0.00476215309] POSITIVE
 0.12890000000  0.12900000000 [ 0.00144552346, 0.00477202849] POSITIVE
 0.12900000000  0.12910000000 [ 0.00145500582, 0.00478191658] POSITIVE
 0.12910000000  0.12920000000 [ 0.00146450082, 0.00479181737] POSITIVE
 0.12920000000  0.12930000000 [ 0.00147400845, 0.00480173086] POSITIVE
 0.12930000000  0.12940000000 [ 0.00148352873, 0.00481165705] POSITIVE
 0.12940000000  0.12950000000 [ 0.00149306166, 0.00482159595] POSITIVE
 0.12950000000  0.12960000000 [ 0.00150260724, 0.00483154757] POSITIVE
 0.12960000000  0.12970000000 [ 0.00151216548, 0.00484151190] POSITIVE
 0.12970000000  0.12980000000 [ 0.00152173637, 0.00485148895] POSITIVE
 0.12980000000  0.12990000000 [ 0.00153131993, 0.00486147872] POSITIVE
 0.12990000000  0.13000000000 [ 0.00154091615, 0.00487148122] POSITIVE
 0.13000000000  0.13010000000 [ 0.00155052504, 0.00488149645] POSITIVE
 0.13010000000  0.13020000000 [ 0.00156014660, 0.00489152441] POSITIVE
 0.13020000000  0.13030000000 [ 0.00156978084, 0.00490156510] POSITIVE
 0.13030000000  0.13040000000 [ 0.00157942776, 0.00491161854] POSITIVE
 0.13040000000  0.13050000000 [ 0.00158908736, 0.00492168472] POSITIVE
 0.13050000000  0.13060000000 [ 0.00159875964, 0.00493176364] POSITIVE
 0.13060000000  0.13070000000 [ 0.00160844462, 0.00494185532] POSITIVE
 0.13070000000  0.13080000000 [ 0.00161814228, 0.00495195975] POSITIVE
 0.13080000000  0.13090000000 [ 0.00162785265, 0.00496207693] POSITIVE
 0.13090000000  0.13100000000 [ 0.00163757571, 0.00497220688] POSITIVE
 0.13100000000  0.13110000000 [ 0.00164731148, 0.00498234959] POSITIVE
 0.13110000000  0.13120000000 [ 0.00165705995, 0.00499250507] POSITIVE
 0.11000000000  0.11005000000 [ 0.00068725776, 0.00231269177] POSITIVE
 0.11005000000  0.11010000000 [ 0.00069088155, 0.00231641418] POSITIVE
 0.11010000000  0.11015000000 [ 0.00069450834, 0.00232013960] POSITIVE
 0.11015000000  0.11020000000 [ 0.00069813813, 0.00232386802] POSITIVE
 0.11020000000  0.11025000000 [ 0.00070177093, 0.00232759946] POSITIVE
 0.11025000000  0.11030000000 [ 0.00070540673, 0.00233133391] POSITIVE
 0.11030000000  0.11035000000 [ 0.00070904554, 0.00233507137] POSITIVE
 0.11035000000  0.11040000000 [ 0.00071268735, 0.00233881184] POSITIVE
 0.11040000000  0.11045000000 [ 0.00071633216, 0.00234255532] POSITIVE
 0.11045000000  0.11050000000 [ 0.00071997998, 0.00234630182] POSITIVE
 0.11050000000  0.11055000000 [ 0.00072363080, 0.00235005133] POSITIVE
 0.11055000000  0.11060000000 [ 0.00072728464, 0.00235380386] POSITIVE
 0.11060000000  0.11065000000 [ 0.00073094148, 0.00235755940] POSITIVE
 0.11065000000  0.11070000000 [ 0.00073460132, 0.00236131795] POSITIVE
 0.11070000000  0.11075000000 [ 0.00073826417, 0.00236507952] POSITIVE
 0.11075000000  0.11080000000 [ 0.00074193004, 0.00236884410] POSITIVE
 0.11080000000  0.11085000000 [ 0.00074559891, 0.00237261170] POSITIVE
 0.11085000000  0.11090000000 [ 0.00074927079, 0.00237638231] POSITIVE
 0.11090000000  0.11095000000 [ 0.00075294567, 0.00238015595] POSITIVE
 0.11095000000  0.11100000000 [ 0.00075662357, 0.00238393260] POSITIVE
 0.11100000000  0.11105000000 [ 0.00076030448, 0.00238771226] POSITIVE
 0.11105000000  0.11110000000 [ 0.00076398840, 0.00239149495] POSITIVE
 0.11110000000  0.11115000000 [ 0.00076767533, 0.00239528065] POSITIVE
 0.11115000000  0.11120000000 [ 0.00077136527, 0.00239906937] POSITIVE
 0.11120000000  0.11125000000 [ 0.00077505822, 0.00240286111] POSITIVE
 0.11125000000  0.11130000000 [ 0.00077875418, 0.00240665587] POSITIVE
 0.11130000000  0.11135000000 [ 0.00078245316, 0.00241045365] POSITIVE
 0.11135000000  0.11140000000 [ 0.00078615515, 0.00241425445] POSITIVE
 0.11140000000  0.11145000000 [ 0.00078986016, 0.00241805827] POSITIVE
 0.11145000000  0.11150000000 [ 0.00079356817, 0.00242186511] POSITIVE
 0.11150000000  0.11155000000 [ 0.00079727920, 0.00242567497] POSITIVE
 0.11155000000  0.11160000000 [ 0.00080099325, 0.00242948786] POSITIVE
 0.11160000000  0.11165000000 [ 0.00080471031, 0.00243330377] POSITIVE
 0.11165000000  0.11170000000 [ 0.00080843039, 0.00243712270] POSITIVE
 0.11170000000  0.11175000000 [ 0.00081215348, 0.00244094465] POSITIVE
 0.11175000000  0.11180000000 [ 0.00081587959, 0.00244476963] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_46_45_pos.out <==
 0.13040000000  0.13080000000 [ 0.00004531355, 0.01486852149] POSITIVE
 0.13080000000  0.13120000000 [ 0.00014322112, 0.01497401835] POSITIVE
 0.13120000000  0.13160000000 [ 0.00024167681, 0.01508006803] POSITIVE
 0.13160000000  0.13200000000 [ 0.00034068134, 0.01518667123] POSITIVE
 0.13200000000  0.13240000000 [ 0.00044023537, 0.01529382861] POSITIVE
 0.13240000000  0.13280000000 [ 0.00054033957, 0.01540154084] POSITIVE
 0.13280000000  0.13320000000 [ 0.00064099462, 0.01550980864] POSITIVE
 0.13320000000  0.13360000000 [ 0.00074220135, 0.01561863250] POSITIVE
 0.13360000000  0.13400000000 [ 0.00084396013, 0.01572801344] POSITIVE
 0.13400000000  0.13440000000 [ 0.00094627182, 0.01583795196] POSITIVE
 0.13440000000  0.13480000000 [ 0.00104913708, 0.01594844876] POSITIVE
 0.13480000000  0.13520000000 [ 0.00115255658, 0.01605950451] POSITIVE
 0.13520000000  0.13560000000 [ 0.00125653102, 0.01617111991] POSITIVE
 0.13560000000  0.13600000000 [ 0.00136106105, 0.01628329563] POSITIVE
 0.13600000000  0.13640000000 [ 0.00146614739, 0.01639603239] POSITIVE
 0.13640000000  0.13680000000 [ 0.00157179073, 0.01650933083] POSITIVE
 0.13680000000  0.13720000000 [ 0.00167799171, 0.01662319165] POSITIVE
 0.13720000000  0.13760000000 [ 0.00178475104, 0.01673761556] POSITIVE
 0.13760000000  0.13800000000 [ 0.00189206956, 0.01685260308] POSITIVE
 0.13800000000  0.13840000000 [ 0.00199994763, 0.01696815521] POSITIVE
 0.13840000000  0.13880000000 [ 0.00210838612, 0.01708427248] POSITIVE
 0.13880000000  0.13920000000 [ 0.00221738571, 0.01720095557] POSITIVE
 0.13920000000  0.13960000000 [ 0.00232694707, 0.01731820518] POSITIVE
 0.13960000000  0.14000000000 [ 0.00243707090, 0.01743602201] POSITIVE
 0.14000000000  0.14040000000 [ 0.00254775787, 0.01755440674] POSITIVE
 0.14040000000  0.14080000000 [ 0.00265900869, 0.01767336008] POSITIVE
 0.14080000000  0.14120000000 [ 0.00277082407, 0.01779288271] POSITIVE
 0.14120000000  0.14160000000 [ 0.00288320466, 0.01791297531] POSITIVE
 0.14160000000  0.14200000000 [ 0.00299615117, 0.01803363859] POSITIVE
 0.14200000000  0.14240000000 [ 0.00310966429, 0.01815487325] POSITIVE
 0.14240000000  0.14280000000 [ 0.00322374470, 0.01827667998] POSITIVE
 0.14280000000  0.14320000000 [ 0.00333839312, 0.01839905949] POSITIVE
 0.14320000000  0.14360000000 [ 0.00345361024, 0.01852201245] POSITIVE
 0.14360000000  0.14400000000 [ 0.00356939672, 0.01864553956] POSITIVE
 0.14400000000  0.14440000000 [ 0.00368575330, 0.01876964155] POSITIVE
 0.14440000000  0.14480000000 [ 0.00380268064, 0.01889431908] POSITIVE
 0.14480000000  0.14520000000 [ 0.00392017945, 0.01901957288] POSITIVE
 0.14520000000  0.14560000000 [ 0.00403825044, 0.01914540375] POSITIVE
 0.14560000000  0.14600000000 [ 0.00415689425, 0.01927181253] POSITIVE
 0.14600000000  0.14640000000 [ 0.00427611129, 0.01939879967] POSITIVE
 0.14640000000  0.14680000000 [ 0.00439590261, 0.01952636589] POSITIVE
 0.14680000000  0.14720000000 [ 0.00451626887, 0.01965451185] POSITIVE
 0.14720000000  0.14760000000 [ 0.00463721081, 0.01978323831] POSITIVE
 0.14760000000  0.14800000000 [ 0.00475872912, 0.01991254593] POSITIVE
 0.14800000000  0.14840000000 [ 0.00488082449, 0.02004243541] POSITIVE
 0.14840000000  0.14880000000 [ 0.00500349763, 0.02017290749] POSITIVE
 0.14880000000  0.14920000000 [ 0.00512674923, 0.02030396285] POSITIVE
 0.14920000000  0.14960000000 [ 0.00525058001, 0.02043560221] POSITIVE
 0.14960000000  0.15000000000 [ 0.00537499067, 0.02056782629] POSITIVE
 0.11360000000  0.11380000000 [ 0.00002720654, 0.00728064095] POSITIVE
 0.11380000000  0.11400000000 [ 0.00006574452, 0.00732102704] POSITIVE
 0.11400000000  0.11420000000 [ 0.00010441274, 0.00736154394] POSITIVE
 0.11420000000  0.11440000000 [ 0.00014321129, 0.00740219173] POSITIVE
 0.11440000000  0.11460000000 [ 0.00018214025, 0.00744297049] POSITIVE
 0.11460000000  0.11480000000 [ 0.00022119969, 0.00748388031] POSITIVE
 0.11480000000  0.11500000000 [ 0.00026038969, 0.00752492126] POSITIVE
 0.11500000000  0.11520000000 [ 0.00029971034, 0.00756609344] POSITIVE
 0.11520000000  0.11540000000 [ 0.00033916173, 0.00760739692] POSITIVE
 0.11540000000  0.11560000000 [ 0.00037874392, 0.00764883178] POSITIVE
 0.11560000000  0.11580000000 [ 0.00041845701, 0.00769039810] POSITIVE
 0.11580000000  0.11600000000 [ 0.00045830107, 0.00773209597] POSITIVE
 0.11600000000  0.11620000000 [ 0.00049827619, 0.00777392547] POSITIVE
 0.11620000000  0.11640000000 [ 0.00053838245, 0.00781588668] POSITIVE
 0.11640000000  0.11660000000 [ 0.00057861993, 0.00785797968] POSITIVE
 0.11660000000  0.11680000000 [ 0.00061898871, 0.00790020455] POSITIVE
 0.11680000000  0.11700000000 [ 0.00065948888, 0.00794256137] POSITIVE
 0.11700000000  0.11720000000 [ 0.00070012051, 0.00798505023] POSITIVE
 0.11720000000  0.11740000000 [ 0.00074088368, 0.00802767122] POSITIVE
 0.11740000000  0.11760000000 [ 0.00078177849, 0.00807042441] POSITIVE
 0.11760000000  0.11780000000 [ 0.00082280501, 0.00811330987] POSITIVE
 0.11780000000  0.11800000000 [ 0.00086396331, 0.00815632771] POSITIVE
 0.11800000000  0.11820000000 [ 0.00090525349, 0.00819947799] POSITIVE
 0.11820000000  0.11840000000 [ 0.00094667563, 0.00824276081] POSITIVE
 0.11840000000  0.11860000000 [ 0.00098822982, 0.00828617624] POSITIVE
 0.11860000000  0.11880000000 [ 0.00102991612, 0.00832972436] POSITIVE
 0.11880000000  0.11900000000 [ 0.00107173463, 0.00837340525] POSITIVE
 0.11900000000  0.11920000000 [ 0.00111368542, 0.00841721901] POSITIVE
 0.11920000000  0.11940000000 [ 0.00115576858, 0.00846116570] POSITIVE
 0.11940000000  0.11960000000 [ 0.00119798418, 0.00850524543] POSITIVE
 0.11960000000  0.11980000000 [ 0.00124033233, 0.00854945826] POSITIVE
 0.11980000000  0.12000000000 [ 0.00128281309, 0.00859380428] POSITIVE
 0.12000000000  0.12020000000 [ 0.00132542654, 0.00863828357] POSITIVE
 0.12020000000  0.12040000000 [ 0.00136817277, 0.00868289622] POSITIVE
 0.12040000000  0.12060000000 [ 0.00141105186, 0.00872764239] POSITIVE
 0.12060000000  0.12080000000 [ 0.00145406382, 0.00877252209] POSITIVE
 0.12080000000  0.12100000000 [ 0.00149720880, 0.00881753539] POSITIVE
 0.12100000000  0.12120000000 [ 0.00154048689, 0.00886268237] POSITIVE
 0.12120000000  0.12140000000 [ 0.00158389817, 0.00890796311] POSITIVE
 0.12140000000  0.12160000000 [ 0.00162744272, 0.00895337771] POSITIVE
 0.12160000000  0.12180000000 [ 0.00167112063, 0.00899892625] POSITIVE
 0.12180000000  0.12200000000 [ 0.00171493198, 0.00904460881] POSITIVE
 0.12200000000  0.12220000000 [ 0.00175887685, 0.00909042546] POSITIVE
 0.12220000000  0.12240000000 [ 0.00180295533, 0.00913637629] POSITIVE
 0.12240000000  0.12260000000 [ 0.00184716749, 0.00918246139] POSITIVE
 0.12260000000  0.12280000000 [ 0.00189151343, 0.00922868085] POSITIVE
 0.12280000000  0.12300000000 [ 0.00193599322, 0.00927503473] POSITIVE
 0.12300000000  0.12320000000 [ 0.00198060696, 0.00932152313] POSITIVE
 0.12320000000  0.12340000000 [ 0.00202535471, 0.00936814612] POSITIVE
 0.12340000000  0.12360000000 [ 0.00207023657, 0.00941490380] POSITIVE
 0.12360000000  0.12380000000 [ 0.00211525261, 0.00946179624] POSITIVE
 0.12380000000  0.12400000000 [ 0.00216040292, 0.00950882353] POSITIVE
 0.12400000000  0.12420000000 [ 0.00220568758, 0.00955598575] POSITIVE
 0.12420000000  0.12440000000 [ 0.00225110668, 0.00960328299] POSITIVE
 0.12440000000  0.12460000000 [ 0.00229666030, 0.00965071532] POSITIVE
 0.12460000000  0.12480000000 [ 0.00234234852, 0.00969828283] POSITIVE
 0.12480000000  0.12500000000 [ 0.00238817142, 0.00974598562] POSITIVE
 0.12500000000  0.12520000000 [ 0.00243412910, 0.00979382375] POSITIVE
 0.12520000000  0.12540000000 [ 0.00248022163, 0.00984179731] POSITIVE
 0.12540000000  0.12560000000 [ 0.00252644910, 0.00988990639] POSITIVE
 0.12560000000  0.12580000000 [ 0.00257281158, 0.00993815106] POSITIVE
 0.12580000000  0.12600000000 [ 0.00261930916, 0.00998653142] POSITIVE
 0.12600000000  0.12620000000 [ 0.00266594194, 0.01003504755] POSITIVE
 0.12620000000  0.12640000000 [ 0.00271270998, 0.01008369953] POSITIVE
 0.12640000000  0.12660000000 [ 0.00275961338, 0.01013248744] POSITIVE
 0.12660000000  0.12680000000 [ 0.00280665221, 0.01018141136] POSITIVE
 0.12680000000  0.12700000000 [ 0.00285382656, 0.01023047140] POSITIVE
 0.12700000000  0.12720000000 [ 0.00290113651, 0.01027966762] POSITIVE
 0.12720000000  0.12740000000 [ 0.00294858216, 0.01032900011] POSITIVE
 0.12740000000  0.12760000000 [ 0.00299616358, 0.01037846895] POSITIVE
 0.12760000000  0.12780000000 [ 0.00304388085, 0.01042807423] POSITIVE
 0.12780000000  0.12800000000 [ 0.00309173407, 0.01047781602] POSITIVE
 0.12800000000  0.12820000000 [ 0.00313972331, 0.01052769443] POSITIVE
 0.12820000000  0.12840000000 [ 0.00318784865, 0.01057770953] POSITIVE
 0.12840000000  0.12860000000 [ 0.00323611018, 0.01062786140] POSITIVE
 0.12860000000  0.12880000000 [ 0.00328450800, 0.01067815013] POSITIVE
 0.12880000000  0.12900000000 [ 0.00333304217, 0.01072857580] POSITIVE
 0.12900000000  0.12920000000 [ 0.00338171278, 0.01077913850] POSITIVE
 0.12920000000  0.12940000000 [ 0.00343051992, 0.01082983831] POSITIVE
 0.12940000000  0.12960000000 [ 0.00347946368, 0.01088067532] POSITIVE
 0.12960000000  0.12980000000 [ 0.00352854413, 0.01093164961] POSITIVE
 0.12980000000  0.13000000000 [ 0.00357776136, 0.01098276126] POSITIVE
 0.13000000000  0.13020000000 [ 0.00362711546, 0.01103401036] POSITIVE
 0.13020000000  0.13040000000 [ 0.00367660651, 0.01108539699] POSITIVE
 0.11000000000  0.11010000000 [ 0.00115160727, 0.00476154030] POSITIVE
 0.11010000000  0.11020000000 [ 0.00116990853, 0.00478030096] POSITIVE
 0.11020000000  0.11030000000 [ 0.00118824200, 0.00479909391] POSITIVE
 0.11030000000  0.11040000000 [ 0.00120660770, 0.00481791916] POSITIVE
 0.11040000000  0.11050000000 [ 0.00122500563, 0.00483677671] POSITIVE
 0.11050000000  0.11060000000 [ 0.00124343581, 0.00485566659] POSITIVE
 0.11060000000  0.11070000000 [ 0.00126189825, 0.00487458879] POSITIVE
 0.11070000000  0.11080000000 [ 0.00128039295, 0.00489354333] POSITIVE
 0.11080000000  0.11090000000 [ 0.00129891993, 0.00491253022] POSITIVE
 0.11090000000  0.11100000000 [ 0.00131747920, 0.00493154946] POSITIVE
 0.11100000000  0.11110000000 [ 0.00133607077, 0.00495060107] POSITIVE
 0.11110000000  0.11120000000 [ 0.00135469464, 0.00496968506] POSITIVE
 0.11120000000  0.11130000000 [ 0.00137335083, 0.00498880144] POSITIVE
 0.11130000000  0.11140000000 [ 0.00139203935, 0.00500795022] POSITIVE
 0.11140000000  0.11150000000 [ 0.00141076020, 0.00502713140] POSITIVE
 0.11150000000  0.11160000000 [ 0.00142951341, 0.00504634501] POSITIVE
 0.11160000000  0.11170000000 [ 0.00144829897, 0.00506559104] POSITIVE
 0.11170000000  0.11180000000 [ 0.00146711690, 0.00508486952] POSITIVE
 0.11180000000  0.11190000000 [ 0.00148596720, 0.00510418044] POSITIVE
 0.11190000000  0.11200000000 [ 0.00150484990, 0.00512352382] POSITIVE
 0.11200000000  0.11210000000 [ 0.00152376499, 0.00514289967] POSITIVE
 0.11210000000  0.11220000000 [ 0.00154271249, 0.00516230799] POSITIVE
 0.11220000000  0.11230000000 [ 0.00156169241, 0.00518174881] POSITIVE
 0.11230000000  0.11240000000 [ 0.00158070476, 0.00520122213] POSITIVE
 0.11240000000  0.11250000000 [ 0.00159974955, 0.00522072795] POSITIVE
 0.11250000000  0.11260000000 [ 0.00161882679, 0.00524026630] POSITIVE
 0.11260000000  0.11270000000 [ 0.00163793648, 0.00525983718] POSITIVE
 0.11270000000  0.11280000000 [ 0.00165707865, 0.00527944060] POSITIVE
 0.11280000000  0.11290000000 [ 0.00167625329, 0.00529907656] POSITIVE
 0.11290000000  0.11300000000 [ 0.00169546043, 0.00531874509] POSITIVE
 0.11300000000  0.11310000000 [ 0.00171470006, 0.00533844619] POSITIVE
 0.11310000000  0.11320000000 [ 0.00173397220, 0.00535817987] POSITIVE
 0.11320000000  0.11330000000 [ 0.00175327687, 0.00537794614] POSITIVE
 0.11330000000  0.11340000000 [ 0.00177261406, 0.00539774501] POSITIVE
 0.11340000000  0.11350000000 [ 0.00179198379, 0.00541757650] POSITIVE
 0.11350000000  0.11360000000 [ 0.00181138608, 0.00543744060] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_56_15_pos.out <==
 0.22500000000  0.22600000000 [ 0.00016229644, 0.03763997400] POSITIVE
 0.22600000000  0.22700000000 [ 0.00037593333, 0.03790050960] POSITIVE
 0.22700000000  0.22800000000 [ 0.00059117429, 0.03816271930] POSITIVE
 0.22800000000  0.22900000000 [ 0.00080802337, 0.03842660748] POSITIVE
 0.22900000000  0.23000000000 [ 0.00102648471, 0.03869217855] POSITIVE
 0.23000000000  0.23100000000 [ 0.00124656248, 0.03895943665] POSITIVE
 0.23100000000  0.23200000000 [ 0.00146826091, 0.03922838613] POSITIVE
 0.23200000000  0.23300000000 [ 0.00169158427, 0.03949903127] POSITIVE
 0.23300000000  0.23400000000 [ 0.00191653667, 0.03977137634] POSITIVE
 0.23400000000  0.23500000000 [ 0.00214312234, 0.04004542578] POSITIVE
 0.23500000000  0.23600000000 [ 0.00237134555, 0.04032118383] POSITIVE
 0.23600000000  0.23700000000 [ 0.00260121050, 0.04059865483] POSITIVE
 0.23700000000  0.23800000000 [ 0.00283272139, 0.04087784317] POSITIVE
 0.23800000000  0.23900000000 [ 0.00306588256, 0.04115875324] POSITIVE
 0.23900000000  0.24000000000 [ 0.00330069818, 0.04144138929] POSITIVE
 0.24000000000  0.24100000000 [ 0.00353717255, 0.04172575580] POSITIVE
 0.24100000000  0.24200000000 [ 0.00377530996, 0.04201185718] POSITIVE
 0.24200000000  0.24300000000 [ 0.00401511466, 0.04229969771] POSITIVE
 0.24300000000  0.24400000000 [ 0.00425659094, 0.04258928188] POSITIVE
 0.24400000000  0.24500000000 [ 0.00449974316, 0.04288061409] POSITIVE
 0.24500000000  0.24600000000 [ 0.00474458781, 0.04317368680] POSITIVE
 0.24600000000  0.24700000000 [ 0.00499110451, 0.04346852966] POSITIVE
 0.24700000000  0.24800000000 [ 0.00523930897, 0.04376513388] POSITIVE
 0.24800000000  0.24900000000 [ 0.00548920660, 0.04406350384] POSITIVE
 0.24900000000  0.25000000000 [ 0.00574080176, 0.04436364407] POSITIVE
 0.17400000000  0.17450000000 [ 0.00005606410, 0.01763896309] POSITIVE
 0.17450000000  0.17500000000 [ 0.00012972188, 0.01772347649] POSITIVE
 0.17500000000  0.17550000000 [ 0.00020373367, 0.01780835200] POSITIVE
 0.17550000000  0.17600000000 [ 0.00027809993, 0.01789359009] POSITIVE
 0.17600000000  0.17650000000 [ 0.00035282113, 0.01797919122] POSITIVE
 0.17650000000  0.17700000000 [ 0.00042789775, 0.01806515588] POSITIVE
 0.17700000000  0.17750000000 [ 0.00050333027, 0.01815148457] POSITIVE
 0.17750000000  0.17800000000 [ 0.00057911912, 0.01823817774] POSITIVE
 0.17800000000  0.17850000000 [ 0.00065526482, 0.01832523590] POSITIVE
 0.17850000000  0.17900000000 [ 0.00073176784, 0.01841265950] POSITIVE
 0.17900000000  0.17950000000 [ 0.00080862862, 0.01850044902] POSITIVE
 0.17950000000  0.18000000000 [ 0.00088584767, 0.01858860497] POSITIVE
 0.18000000000  0.18050000000 [ 0.00096342544, 0.01867712781] POSITIVE
 0.18050000000  0.18100000000 [ 0.00104136242, 0.01876601802] POSITIVE
 0.18100000000  0.18150000000 [ 0.00111965910, 0.01885527611] POSITIVE
 0.18150000000  0.18200000000 [ 0.00119831594, 0.01894490252] POSITIVE
 0.18200000000  0.18250000000 [ 0.00127733340, 0.01903489776] POSITIVE
 0.18250000000  0.18300000000 [ 0.00135671200, 0.01912526232] POSITIVE
 0.18300000000  0.18350000000 [ 0.00143645216, 0.01921599666] POSITIVE
 0.18350000000  0.18400000000 [ 0.00151655440, 0.01930710131] POSITIVE
 0.18400000000  0.18450000000 [ 0.00159701922, 0.01939857670] POSITIVE
 0.18450000000  0.18500000000 [ 0.00167784706, 0.01949042334] POSITIVE
 0.18500000000  0.18550000000 [ 0.00175903840, 0.01958264172] POSITIVE
 0.18550000000  0.18600000000 [ 0.00184059374, 0.01967523233] POSITIVE
 0.18600000000  0.18650000000 [ 0.00192251354, 0.01976819566] POSITIVE
 0.18650000000  0.18700000000 [ 0.00200479831, 0.01986153219] POSITIVE
 0.18700000000  0.18750000000 [ 0.00208744852, 0.01995524240] POSITIVE
 0.18750000000  0.18800000000 [ 0.00217046464, 0.02004932678] POSITIVE
 0.18800000000  0.18850000000 [ 0.00225384717, 0.02014378584] POSITIVE
 0.18850000000  0.18900000000 [ 0.00233759658, 0.02023862006] POSITIVE
 0.18900000000  0.18950000000 [ 0.00242171335, 0.02033382993] POSITIVE
 0.18950000000  0.19000000000 [ 0.00250619800, 0.02042941594] POSITIVE
 0.19000000000  0.19050000000 [ 0.00259105098, 0.02052537857] POSITIVE
 0.19050000000  0.19100000000 [ 0.00267627278, 0.02062171832] POSITIVE
 0.19100000000  0.19150000000 [ 0.00276186390, 0.02071843569] POSITIVE
 0.19150000000  0.19200000000 [ 0.00284782480, 0.02081553116] POSITIVE
 0.19200000000  0.19250000000 [ 0.00293415600, 0.02091300526] POSITIVE
 0.19250000000  0.19300000000 [ 0.00302085798, 0.02101085844] POSITIVE
 0.19300000000  0.19350000000 [ 0.00310793121, 0.02110909120] POSITIVE
 0.19350000000  0.19400000000 [ 0.00319537620, 0.02120770406] POSITIVE
 0.19400000000  0.19450000000 [ 0.00328319341, 0.02130669750] POSITIVE
 0.19450000000  0.19500000000 [ 0.00337138335, 0.02140607201] POSITIVE
 0.19500000000  0.19550000000 [ 0.00345994652, 0.02150582810] POSITIVE
 0.19550000000  0.19600000000 [ 0.00354888341, 0.02160596625] POSITIVE
 0.19600000000  0.19650000000 [ 0.00363819448, 0.02170648697] POSITIVE
 0.19650000000  0.19700000000 [ 0.00372788025, 0.02180739076] POSITIVE
 0.19700000000  0.19750000000 [ 0.00381794120, 0.02190867811] POSITIVE
 0.19750000000  0.19800000000 [ 0.00390837782, 0.02201034955] POSITIVE
 0.19800000000  0.19850000000 [ 0.00399919062, 0.02211240554] POSITIVE
 0.19850000000  0.19900000000 [ 0.00409038008, 0.02221484657] POSITIVE
 0.19900000000  0.19950000000 [ 0.00418194669, 0.02231767318] POSITIVE
 0.19950000000  0.20000000000 [ 0.00427389097, 0.02242088586] POSITIVE
 0.20000000000  0.20050000000 [ 0.00436621337, 0.02252448509] POSITIVE
 0.20050000000  0.20100000000 [ 0.00445891442, 0.02262847141] POSITIVE
 0.20100000000  0.20150000000 [ 0.00455199463, 0.02273284530] POSITIVE
 0.20150000000  0.20200000000 [ 0.00464545444, 0.02283760725] POSITIVE
 0.20200000000  0.20250000000 [ 0.00473929440, 0.02294275779] POSITIVE
 0.20250000000  0.20300000000 [ 0.00483351499, 0.02304829740] POSITIVE
 0.20300000000  0.20350000000 [ 0.00492811670, 0.02315422662] POSITIVE
 0.20350000000  0.20400000000 [ 0.00502310005, 0.02326054593] POSITIVE
 0.20400000000  0.20450000000 [ 0.00511846552, 0.02336725582] POSITIVE
 0.20450000000  0.20500000000 [ 0.00521421361, 0.02347435681] POSITIVE
 0.20500000000  0.20550000000 [ 0.00531034483, 0.02358184944] POSITIVE
 0.20550000000  0.20600000000 [ 0.00540685966, 0.02368973416] POSITIVE
 0.20600000000  0.20650000000 [ 0.00550375863, 0.02379801153] POSITIVE
 0.20650000000  0.20700000000 [ 0.00560104224, 0.02390668203] POSITIVE
 0.20700000000  0.20750000000 [ 0.00569871097, 0.02401574616] POSITIVE
 0.20750000000  0.20800000000 [ 0.00579676533, 0.02412520444] POSITIVE
 0.20800000000  0.20850000000 [ 0.00589520584, 0.02423505740] POSITIVE
 0.20850000000  0.20900000000 [ 0.00599403297, 0.02434530553] POSITIVE
 0.20900000000  0.20950000000 [ 0.00609324725, 0.02445594935] POSITIVE
 0.20950000000  0.21000000000 [ 0.00619284919, 0.02456698936] POSITIVE
 0.21000000000  0.21050000000 [ 0.00629283924, 0.02467842605] POSITIVE
 0.21050000000  0.21100000000 [ 0.00639321791, 0.02479026003] POSITIVE
 0.21100000000  0.21150000000 [ 0.00649398573, 0.02490249196] POSITIVE
 0.21150000000  0.21200000000 [ 0.00659514306, 0.02501512229] POSITIVE
 0.21200000000  0.21250000000 [ 0.00669669042, 0.02512815140] POSITIVE
 0.21250000000  0.21300000000 [ 0.00679862847, 0.02524157977] POSITIVE
 0.21300000000  0.21350000000 [ 0.00690095769, 0.02535540792] POSITIVE
 0.21350000000  0.21400000000 [ 0.00700367864, 0.02546963639] POSITIVE
 0.21400000000  0.21450000000 [ 0.00710679180, 0.02558426568] POSITIVE
 0.21450000000  0.21500000000 [ 0.00721029768, 0.02569929631] POSITIVE
 0.21500000000  0.21550000000 [ 0.00731419680, 0.02581472880] POSITIVE
 0.21550000000  0.21600000000 [ 0.00741848967, 0.02593056366] POSITIVE
 0.21600000000  0.21650000000 [ 0.00752317679, 0.02604680141] POSITIVE
 0.21650000000  0.21700000000 [ 0.00762825869, 0.02616344258] POSITIVE
 0.21700000000  0.21750000000 [ 0.00773373585, 0.02628048766] POSITIVE
 0.21750000000  0.21800000000 [ 0.00783960883, 0.02639793722] POSITIVE
 0.21800000000  0.21850000000 [ 0.00794587813, 0.02651579174] POSITIVE
 0.21850000000  0.21900000000 [ 0.00805254423, 0.02663405173] POSITIVE
 0.21900000000  0.21950000000 [ 0.00815960768, 0.02675271776] POSITIVE
 0.21950000000  0.22000000000 [ 0.00826706898, 0.02687179032] POSITIVE
 0.22000000000  0.22050000000 [ 0.00837492863, 0.02699126993] POSITIVE
 0.22050000000  0.22100000000 [ 0.00848318718, 0.02711115713] POSITIVE
 0.22100000000  0.22150000000 [ 0.00859184516, 0.02723145242] POSITIVE
 0.22150000000  0.22200000000 [ 0.00870090303, 0.02735215633] POSITIVE
 0.22200000000  0.22250000000 [ 0.00881036134, 0.02747326942] POSITIVE
 0.22250000000  0.22300000000 [ 0.00892022061, 0.02759479217] POSITIVE
 0.22300000000  0.22350000000 [ 0.00903048135, 0.02771672514] POSITIVE
 0.22350000000  0.22400000000 [ 0.00914114409, 0.02783906884] POSITIVE
 0.22400000000  0.22450000000 [ 0.00925220934, 0.02796182378] POSITIVE
 0.22450000000  0.22500000000 [ 0.00936367762, 0.02808499049] POSITIVE
 0.15000000000  0.15025000000 [ 0.00118055472, 0.00971490968] POSITIVE
 0.15025000000  0.15050000000 [ 0.00121038576, 0.00974735814] POSITIVE
 0.15050000000  0.15075000000 [ 0.00124030019, 0.00977989097] POSITIVE
 0.15075000000  0.15100000000 [ 0.00127029807, 0.00981250821] POSITIVE
 0.15100000000  0.15125000000 [ 0.00130037946, 0.00984520994] POSITIVE
 0.15125000000  0.15150000000 [ 0.00133054440, 0.00987799620] POSITIVE
 0.15150000000  0.15175000000 [ 0.00136079295, 0.00991086706] POSITIVE
 0.15175000000  0.15200000000 [ 0.00139112518, 0.00994382257] POSITIVE
 0.15200000000  0.15225000000 [ 0.00142154114, 0.00997686279] POSITIVE
 0.15225000000  0.15250000000 [ 0.00145204089, 0.01000998776] POSITIVE
 0.15250000000  0.15275000000 [ 0.00148262447, 0.01004319756] POSITIVE
 0.15275000000  0.15300000000 [ 0.00151329195, 0.01007649224] POSITIVE
 0.15300000000  0.15325000000 [ 0.00154404339, 0.01010987185] POSITIVE
 0.15325000000  0.15350000000 [ 0.00157487884, 0.01014333645] POSITIVE
 0.15350000000  0.15375000000 [ 0.00160579836, 0.01017688609] POSITIVE
 0.15375000000  0.15400000000 [ 0.00163680200, 0.01021052084] POSITIVE
 0.15400000000  0.15425000000 [ 0.00166788982, 0.01024424074] POSITIVE
 0.15425000000  0.15450000000 [ 0.00169906188, 0.01027804587] POSITIVE
 0.15450000000  0.15475000000 [ 0.00173031824, 0.01031193627] POSITIVE
 0.15475000000  0.15500000000 [ 0.00176165894, 0.01034591201] POSITIVE
 0.15500000000  0.15525000000 [ 0.00179308406, 0.01037997313] POSITIVE
 0.15525000000  0.15550000000 [ 0.00182459363, 0.01041411970] POSITIVE
 0.15550000000  0.15575000000 [ 0.00185618772, 0.01044835177] POSITIVE
 0.15575000000  0.15600000000 [ 0.00188786640, 0.01048266941] POSITIVE
 0.15600000000  0.15625000000 [ 0.00191962970, 0.01051707266] POSITIVE
 0.15625000000  0.15650000000 [ 0.00195147771, 0.01055156158] POSITIVE
 0.15650000000  0.15675000000 [ 0.00198341046, 0.01058613624] POSITIVE
 0.15675000000  0.15700000000 [ 0.00201542801, 0.01062079668] POSITIVE
 0.15700000000  0.15725000000 [ 0.00204753042, 0.01065554298] POSITIVE
 0.15725000000  0.15750000000 [ 0.00207971775, 0.01069037518] POSITIVE
 0.15750000000  0.15775000000 [ 0.00211199146, 0.01072529180] POSITIVE
 0.15775000000  0.15800000000 [ 0.00214434880, 0.01076029597] POSITIVE
 0.15800000000  0.15825000000 [ 0.00217679277, 0.01079538482] POSITIVE
 0.15825000000  0.15850000000 [ 0.00220932034, 0.01083056121] POSITIVE
 0.15850000000  0.15875000000 [ 0.00224193313, 0.01086582378] POSITIVE
 0.15875000000  0.15900000000 [ 0.00227463117, 0.01090117261] POSITIVE
 0.15900000000  0.15925000000 [ 0.00230741453, 0.01093660774] POSITIVE
 0.15925000000  0.15950000000 [ 0.00234028327, 0.01097212922] POSITIVE
 0.15950000000  0.15975000000 [ 0.00237323744, 0.01100773713] POSITIVE
 0.15975000000  0.16000000000 [ 0.00240627710, 0.01104343152] POSITIVE
 0.16000000000  0.16025000000 [ 0.00243940230, 0.01107921245] POSITIVE
 0.16025000000  0.16050000000 [ 0.00247261312, 0.01111507997] POSITIVE
 0.16050000000  0.16075000000 [ 0.00250590959, 0.01115103415] POSITIVE
 0.16075000000  0.16100000000 [ 0.00253929177, 0.01118707503] POSITIVE
 0.16100000000  0.16125000000 [ 0.00257275973, 0.01122320268] POSITIVE
 0.16125000000  0.16150000000 [ 0.00260631353, 0.01125941716] POSITIVE
 0.16150000000  0.16175000000 [ 0.00263995322, 0.01129571851] POSITIVE
 0.16175000000  0.16200000000 [ 0.00267367886, 0.01133210681] POSITIVE
 0.16200000000  0.16225000000 [ 0.00270749051, 0.01136858210] POSITIVE
 0.16225000000  0.16250000000 [ 0.00274138822, 0.01140514445] POSITIVE
 0.16250000000  0.16275000000 [ 0.00277537205, 0.01144179391] POSITIVE
 0.16275000000  0.16300000000 [ 0.00280944205, 0.01147853055] POSITIVE
 0.16300000000  0.16325000000 [ 0.00284359830, 0.01151535442] POSITIVE
 0.16325000000  0.16350000000 [ 0.00287784084, 0.01155226558] POSITIVE
 0.16350000000  0.16375000000 [ 0.00291216972, 0.01158926407] POSITIVE
 0.16375000000  0.16400000000 [ 0.00294658502, 0.01162634998] POSITIVE
 0.16400000000  0.16425000000 [ 0.00298108678, 0.01166352336] POSITIVE
 0.16425000000  0.16450000000 [ 0.00301567507, 0.01170078425] POSITIVE
 0.16450000000  0.16475000000 [ 0.00305034994, 0.01173813272] POSITIVE
 0.16475000000  0.16500000000 [ 0.00308511146, 0.01177556885] POSITIVE
 0.16500000000  0.16525000000 [ 0.00311995964, 0.01181309273] POSITIVE
 0.16525000000  0.16550000000 [ 0.00315489452, 0.01185070436] POSITIVE
 0.16550000000  0.16575000000 [ 0.00318991622, 0.01188840381] POSITIVE
 0.16575000000  0.16600000000 [ 0.00322502479, 0.01192619112] POSITIVE
 0.16600000000  0.16625000000 [ 0.00326022030, 0.01196406636] POSITIVE
 0.16625000000  0.16650000000 [ 0.00329550279, 0.01200202959] POSITIVE
 0.16650000000  0.16675000000 [ 0.00333087232, 0.01204008087] POSITIVE
 0.16675000000  0.16700000000 [ 0.00336632895, 0.01207822025] POSITIVE
 0.16700000000  0.16725000000 [ 0.00340187275, 0.01211644779] POSITIVE
 0.16725000000  0.16750000000 [ 0.00343750377, 0.01215476355] POSITIVE
 0.16750000000  0.16775000000 [ 0.00347322208, 0.01219316759] POSITIVE
 0.16775000000  0.16800000000 [ 0.00350902771, 0.01223165996] POSITIVE
 0.16800000000  0.16825000000 [ 0.00354492074, 0.01227024074] POSITIVE
 0.16825000000  0.16850000000 [ 0.00358090122, 0.01230890997] POSITIVE
 0.16850000000  0.16875000000 [ 0.00361696921, 0.01234766771] POSITIVE
 0.16875000000  0.16900000000 [ 0.00365312477, 0.01238651403] POSITIVE
 0.16900000000  0.16925000000 [ 0.00368936796, 0.01242544897] POSITIVE
 0.16925000000  0.16950000000 [ 0.00372569883, 0.01246447260] POSITIVE
 0.16950000000  0.16975000000 [ 0.00376211745, 0.01250358499] POSITIVE
 0.16975000000  0.17000000000 [ 0.00379862387, 0.01254278618] POSITIVE
 0.17000000000  0.17025000000 [ 0.00383521815, 0.01258207624] POSITIVE
 0.17025000000  0.17050000000 [ 0.00387190036, 0.01262145522] POSITIVE
 0.17050000000  0.17075000000 [ 0.00390867054, 0.01266092318] POSITIVE
 0.17075000000  0.17100000000 [ 0.00394552875, 0.01270048018] POSITIVE
 0.17100000000  0.17125000000 [ 0.00398247506, 0.01274012629] POSITIVE
 0.17125000000  0.17150000000 [ 0.00401950953, 0.01277986156] POSITIVE
 0.17150000000  0.17175000000 [ 0.00405663221, 0.01281968605] POSITIVE
 0.17175000000  0.17200000000 [ 0.00409384316, 0.01285959981] POSITIVE
 0.17200000000  0.17225000000 [ 0.00413114243, 0.01289960292] POSITIVE
 0.17225000000  0.17250000000 [ 0.00416853009, 0.01293969543] POSITIVE
 0.17250000000  0.17275000000 [ 0.00420600620, 0.01297987738] POSITIVE
 0.17275000000  0.17300000000 [ 0.00424357083, 0.01302014885] POSITIVE
 0.17300000000  0.17325000000 [ 0.00428122401, 0.01306050990] POSITIVE
 0.17325000000  0.17350000000 [ 0.00431896582, 0.01310096057] POSITIVE
 0.17350000000  0.17375000000 [ 0.00435679631, 0.01314150094] POSITIVE
 0.17375000000  0.17400000000 [ 0.00439471554, 0.01318213107] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_56_45_pos.out <==
 0.16800000000  0.16900000000 [ 0.00017875339, 0.03908755285] POSITIVE
 0.16900000000  0.17000000000 [ 0.00054713951, 0.03950626298] POSITIVE
 0.17000000000  0.17100000000 [ 0.00091935297, 0.03992887830] POSITIVE
 0.17100000000  0.17200000000 [ 0.00129540517, 0.04035541036] POSITIVE
 0.17200000000  0.17300000000 [ 0.00167530772, 0.04078587088] POSITIVE
 0.17300000000  0.17400000000 [ 0.00205907212, 0.04122027150] POSITIVE
 0.17400000000  0.17500000000 [ 0.00244670994, 0.04165862394] POSITIVE
 0.17500000000  0.17600000000 [ 0.00283823285, 0.04210093997] POSITIVE
 0.17600000000  0.17700000000 [ 0.00323365241, 0.04254723126] POSITIVE
 0.17700000000  0.17800000000 [ 0.00363298035, 0.04299750968] POSITIVE
 0.17800000000  0.17900000000 [ 0.00403622829, 0.04345178696] POSITIVE
 0.17900000000  0.18000000000 [ 0.00444340800, 0.04391007503] POSITIVE
 0.18000000000  0.18100000000 [ 0.00485453116, 0.04437238566] POSITIVE
 0.18100000000  0.18200000000 [ 0.00526960953, 0.04483873083] POSITIVE
 0.18200000000  0.18300000000 [ 0.00568865497, 0.04530912246] POSITIVE
 0.18300000000  0.18400000000 [ 0.00611167923, 0.04578357241] POSITIVE
 0.18400000000  0.18500000000 [ 0.00653869423, 0.04626209275] POSITIVE
 0.18500000000  0.18600000000 [ 0.00696971176, 0.04674469540] POSITIVE
 0.18600000000  0.18700000000 [ 0.00740474381, 0.04723139245] POSITIVE
 0.18700000000  0.18800000000 [ 0.00784380221, 0.04772219590] POSITIVE
 0.18800000000  0.18900000000 [ 0.00828689896, 0.04821711791] POSITIVE
 0.18900000000  0.19000000000 [ 0.00873404606, 0.04871617134] POSITIVE
 0.19000000000  0.19100000000 [ 0.00918525502, 0.04921936917] POSITIVE
 0.19100000000  0.19200000000 [ 0.00964053640, 0.04972672199] POSITIVE
 0.19200000000  0.19300000000 [ 0.01009990419, 0.05023824189] POSITIVE
 0.19300000000  0.19400000000 [ 0.01056337056, 0.05075394119] POSITIVE
 0.19400000000  0.19500000000 [ 0.01103094753, 0.05127383206] POSITIVE
 0.19500000000  0.19600000000 [ 0.01150264727, 0.05179792686] POSITIVE
 0.19600000000  0.19700000000 [ 0.01197848202, 0.05232623786] POSITIVE
 0.19700000000  0.19800000000 [ 0.01245846389, 0.05285877736] POSITIVE
 0.19800000000  0.19900000000 [ 0.01294260521, 0.05339555803] POSITIVE
 0.19900000000  0.20000000000 [ 0.01343091790, 0.05393659206] POSITIVE
 0.20000000000  0.20100000000 [ 0.01392341446, 0.05448189182] POSITIVE
 0.20100000000  0.20200000000 [ 0.01442010724, 0.05503146969] POSITIVE
 0.20200000000  0.20300000000 [ 0.01492100858, 0.05558533821] POSITIVE
 0.20300000000  0.20400000000 [ 0.01542613093, 0.05614350988] POSITIVE
 0.20400000000  0.20500000000 [ 0.01593548661, 0.05670599717] POSITIVE
 0.20500000000  0.20600000000 [ 0.01644908811, 0.05727281272] POSITIVE
 0.20600000000  0.20700000000 [ 0.01696694783, 0.05784396902] POSITIVE
 0.20700000000  0.20800000000 [ 0.01748907832, 0.05841947878] POSITIVE
 0.20800000000  0.20900000000 [ 0.01801549201, 0.05899935537] POSITIVE
 0.20900000000  0.21000000000 [ 0.01854620099, 0.05958361242] POSITIVE
 0.21000000000  0.21100000000 [ 0.01908121632, 0.06017226095] POSITIVE
 0.21100000000  0.21200000000 [ 0.01962055256, 0.06076531363] POSITIVE
 0.21200000000  0.21300000000 [ 0.02016422240, 0.06136278328] POSITIVE
 0.21300000000  0.21400000000 [ 0.02071223843, 0.06196468263] POSITIVE
 0.21400000000  0.21500000000 [ 0.02126461338, 0.06257102457] POSITIVE
 0.21500000000  0.21600000000 [ 0.02182135992, 0.06318182190] POSITIVE
 0.21600000000  0.21700000000 [ 0.02238249079, 0.06379708751] POSITIVE
 0.21700000000  0.21800000000 [ 0.02294801883, 0.06441683435] POSITIVE
 0.21800000000  0.21900000000 [ 0.02351795676, 0.06504107526] POSITIVE
 0.21900000000  0.22000000000 [ 0.02409231748, 0.06566982331] POSITIVE
 0.22000000000  0.22100000000 [ 0.02467111378, 0.06630309139] POSITIVE
 0.22100000000  0.22200000000 [ 0.02525435855, 0.06694089261] POSITIVE
 0.22200000000  0.22300000000 [ 0.02584206476, 0.06758324001] POSITIVE
 0.22300000000  0.22400000000 [ 0.02643424529, 0.06823014664] POSITIVE
 0.22400000000  0.22500000000 [ 0.02703091320, 0.06888162566] POSITIVE
 0.22500000000  0.22600000000 [ 0.02763208141, 0.06953769014] POSITIVE
 0.22600000000  0.22700000000 [ 0.02823776302, 0.07019835333] POSITIVE
 0.22700000000  0.22800000000 [ 0.02884797104, 0.07086362837] POSITIVE
 0.22800000000  0.22900000000 [ 0.02946271855, 0.07153352854] POSITIVE
 0.22900000000  0.23000000000 [ 0.03008201876, 0.07220806713] POSITIVE
 0.23000000000  0.23100000000 [ 0.03070588474, 0.07288725734] POSITIVE
 0.23100000000  0.23200000000 [ 0.03133432974, 0.07357111257] POSITIVE
 0.23200000000  0.23300000000 [ 0.03196736691, 0.07425964610] POSITIVE
 0.23300000000  0.23400000000 [ 0.03260500950, 0.07495287139] POSITIVE
 0.23400000000  0.23500000000 [ 0.03324727083, 0.07565080204] POSITIVE
 0.23500000000  0.23600000000 [ 0.03389416414, 0.07635345361] POSITIVE
 0.23600000000  0.23700000000 [ 0.03454570043, 0.07706083728] POSITIVE
 0.23700000000  0.23800000000 [ 0.03520189524, 0.07777296647] POSITIVE
 0.23800000000  0.23900000000 [ 0.03586276219, 0.07848985481] POSITIVE
 0.23900000000  0.24000000000 [ 0.03652831474, 0.07921151570] POSITIVE
 0.24000000000  0.24100000000 [ 0.03719856613, 0.07993796297] POSITIVE
 0.24100000000  0.24200000000 [ 0.03787353004, 0.08066921018] POSITIVE
 0.24200000000  0.24300000000 [ 0.03855321988, 0.08140527091] POSITIVE
 0.24300000000  0.24400000000 [ 0.03923764931, 0.08214615891] POSITIVE
 0.24400000000  0.24500000000 [ 0.03992683181, 0.08289188784] POSITIVE
 0.24500000000  0.24600000000 [ 0.04062078108, 0.08364247143] POSITIVE
 0.24600000000  0.24700000000 [ 0.04131951065, 0.08439792365] POSITIVE
 0.24700000000  0.24800000000 [ 0.04202303420, 0.08515825815] POSITIVE
 0.24800000000  0.24900000000 [ 0.04273136553, 0.08592348886] POSITIVE
 0.24900000000  0.25000000000 [ 0.04344451827, 0.08669362956] POSITIVE
 0.15000000000  0.15050000000 [ 0.00361545246, 0.02261747603] POSITIVE
 0.15050000000  0.15100000000 [ 0.00377137745, 0.02278562641] POSITIVE
 0.15100000000  0.15150000000 [ 0.00392821128, 0.02295469508] POSITIVE
 0.15150000000  0.15200000000 [ 0.00408595533, 0.02312468341] POSITIVE
 0.15200000000  0.15250000000 [ 0.00424461099, 0.02329559281] POSITIVE
 0.15250000000  0.15300000000 [ 0.00440417962, 0.02346742463] POSITIVE
 0.15300000000  0.15350000000 [ 0.00456466263, 0.02364018032] POSITIVE
 0.15350000000  0.15400000000 [ 0.00472606137, 0.02381386122] POSITIVE
 0.15400000000  0.15450000000 [ 0.00488837727, 0.02398846878] POSITIVE
 0.15450000000  0.15500000000 [ 0.00505161172, 0.02416400434] POSITIVE
 0.15500000000  0.15550000000 [ 0.00521576607, 0.02434046932] POSITIVE
 0.15550000000  0.15600000000 [ 0.00538084174, 0.02451786515] POSITIVE
 0.15600000000  0.15650000000 [ 0.00554684011, 0.02469619320] POSITIVE
 0.15650000000  0.15700000000 [ 0.00571376261, 0.02487545489] POSITIVE
 0.15700000000  0.15750000000 [ 0.00588161060, 0.02505565160] POSITIVE
 0.15750000000  0.15800000000 [ 0.00605038551, 0.02523678477] POSITIVE
 0.15800000000  0.15850000000 [ 0.00622008869, 0.02541885578] POSITIVE
 0.15850000000  0.15900000000 [ 0.00639072160, 0.02560186608] POSITIVE
 0.15900000000  0.15950000000 [ 0.00656228564, 0.02578581703] POSITIVE
 0.15950000000  0.16000000000 [ 0.00673478216, 0.02597071006] POSITIVE
 0.16000000000  0.16050000000 [ 0.00690821263, 0.02615654662] POSITIVE
 0.16050000000  0.16100000000 [ 0.00708257841, 0.02634332809] POSITIVE
 0.16100000000  0.16150000000 [ 0.00725788095, 0.02653105591] POSITIVE
 0.16150000000  0.16200000000 [ 0.00743412165, 0.02671973147] POSITIVE
 0.16200000000  0.16250000000 [ 0.00761130191, 0.02690935621] POSITIVE
 0.16250000000  0.16300000000 [ 0.00778942314, 0.02709993156] POSITIVE
 0.16300000000  0.16350000000 [ 0.00796848679, 0.02729145895] POSITIVE
 0.16350000000  0.16400000000 [ 0.00814849427, 0.02748393978] POSITIVE
 0.16400000000  0.16450000000 [ 0.00832944697, 0.02767737600] POSITIVE
 0.16450000000  0.16500000000 [ 0.00851134589, 0.02787176863] POSITIVE
 0.16500000000  0.16550000000 [ 0.00869419273, 0.02806711898] POSITIVE
 0.16550000000  0.16600000000 [ 0.00887798911, 0.02826342854] POSITIVE
 0.16600000000  0.16650000000 [ 0.00906273642, 0.02846069868] POSITIVE
 0.16650000000  0.16700000000 [ 0.00924843609, 0.02865893087] POSITIVE
 0.16700000000  0.16750000000 [ 0.00943508954, 0.02885812655] POSITIVE
 0.16750000000  0.16800000000 [ 0.00962269823, 0.02905828716] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_66_15_pos.out <==
 0.55750000000  0.56500000000 [ 0.00472658367, 0.43957157740] POSITIVE
 0.56500000000  0.57250000000 [ 0.01077295143, 0.45003563407] POSITIVE
 0.57250000000  0.58000000000 [ 0.01700299103, 0.46073486170] POSITIVE
 0.58000000000  0.58750000000 [ 0.02342003463, 0.47167315554] POSITIVE
 0.58750000000  0.59500000000 [ 0.03002741944, 0.48285447120] POSITIVE
 0.59500000000  0.60250000000 [ 0.03682853278, 0.49428285557] POSITIVE
 0.60250000000  0.61000000000 [ 0.04382678537, 0.50596243477] POSITIVE
 0.61000000000  0.61750000000 [ 0.05102561187, 0.51789727015] POSITIVE
 0.61750000000  0.62500000000 [ 0.05842863887, 0.53009156405] POSITIVE
 0.62500000000  0.63250000000 [ 0.06603946487, 0.54254958273] POSITIVE
 0.63250000000  0.64000000000 [ 0.07386174340, 0.55527565702] POSITIVE
 0.64000000000  0.64750000000 [ 0.08189918395, 0.56827418345] POSITIVE
 0.64750000000  0.65500000000 [ 0.09015555280, 0.58154962500] POSITIVE
 0.65500000000  0.66250000000 [ 0.09863467402, 0.59510661428] POSITIVE
 0.66250000000  0.67000000000 [ 0.10734033128, 0.60894966495] POSITIVE
 0.67000000000  0.67750000000 [ 0.11627654469, 0.62308343061] POSITIVE
 0.67750000000  0.68500000000 [ 0.12544734200, 0.63751264383] POSITIVE
 0.68500000000  0.69250000000 [ 0.13485677492, 0.65224212724] POSITIVE
 0.69250000000  0.70000000000 [ 0.14450897573, 0.66727679985] POSITIVE
 0.70000000000  0.70750000000 [ 0.15440807117, 0.68262165660] POSITIVE
 0.70750000000  0.71500000000 [ 0.16455828505, 0.69828166971] POSITIVE
 0.71500000000  0.72250000000 [ 0.17496402583, 0.71426193776] POSITIVE
 0.72250000000  0.73000000000 [ 0.18562967842, 0.73056763340] POSITIVE
 0.73000000000  0.73750000000 [ 0.19655969475, 0.74720401840] POSITIVE
 0.73750000000  0.74500000000 [ 0.20775859481, 0.76417643352] POSITIVE
 0.74500000000  0.75250000000 [ 0.21923096802, 0.78149029989] POSITIVE
 0.75250000000  0.76000000000 [ 0.23098147400, 0.79915120500] POSITIVE
 0.76000000000  0.76750000000 [ 0.24301476187, 0.81716469443] POSITIVE
 0.76750000000  0.77500000000 [ 0.25533566550, 0.83553639365] POSITIVE
 0.77500000000  0.78250000000 [ 0.26794910994, 0.85427205686] POSITIVE
 0.78250000000  0.79000000000 [ 0.28086004547, 0.87337752411] POSITIVE
 0.79000000000  0.79750000000 [ 0.29407349946, 0.89285872378] POSITIVE
 0.79750000000  0.80500000000 [ 0.30759457491, 0.91272179809] POSITIVE
 0.80500000000  0.81250000000 [ 0.32142833026, 0.93297273980] POSITIVE
 0.81250000000  0.82000000000 [ 0.33558013230, 0.95361773848] POSITIVE
 0.82000000000  0.82750000000 [ 0.35005533473, 0.97466308470] POSITIVE
 0.82750000000  0.83500000000 [ 0.36485936001, 0.99611516481] POSITIVE
 0.83500000000  0.84250000000 [ 0.37999771239, 1.01798045890] POSITIVE
 0.84250000000  0.85000000000 [ 0.39547598134, 1.04026554414] POSITIVE
 0.85000000000  0.85750000000 [ 0.41129983894, 1.06297709813] POSITIVE
 0.85750000000  0.86500000000 [ 0.42747504448, 1.08612203657] POSITIVE
 0.86500000000  0.87250000000 [ 0.44400731141, 1.10970710517] POSITIVE
 0.87250000000  0.88000000000 [ 0.46090269766, 1.13373927913] POSITIVE
 0.88000000000  0.88750000000 [ 0.47816724038, 1.15822564275] POSITIVE
 0.88750000000  0.89500000000 [ 0.49580705833, 1.18317338614] POSITIVE
 0.89500000000  0.90250000000 [ 0.51382836245, 1.20858980944] POSITIVE
 0.90250000000  0.91000000000 [ 0.53223745823, 1.23448246510] POSITIVE
 0.91000000000  0.91750000000 [ 0.55104059824, 1.26085872461] POSITIVE
 0.91750000000  0.92500000000 [ 0.57024442460, 1.28772621681] POSITIVE
 0.92500000000  0.93250000000 [ 0.58985553738, 1.31509268484] POSITIVE
 0.93250000000  0.94000000000 [ 0.60988063372, 1.34296598734] POSITIVE
 0.94000000000  0.94750000000 [ 0.63032647506, 1.37135409952] POSITIVE
 0.94750000000  0.95500000000 [ 0.65119999951, 1.40026514635] POSITIVE
 0.95500000000  0.96250000000 [ 0.67250821373, 1.42970732022] POSITIVE
 0.96250000000  0.97000000000 [ 0.69425823028, 1.45968907153] POSITIVE
 0.97000000000  0.97750000000 [ 0.71645715427, 1.49021878380] POSITIVE
 0.97750000000  0.98500000000 [ 0.73911238224, 1.52130500354] POSITIVE
 0.98500000000  0.99250000000 [ 0.76223140042, 1.55295644706] POSITIVE
 0.99250000000  1.00000000000 [ 0.78582176134, 1.58518195824] POSITIVE
 1.90000000000  1.95000000000 [ 2.10850327754,2.43984360759E+001] POSITIVE
 0.39625000000  0.40000000000 [ 0.00040288791, 0.17558458097] POSITIVE
 0.40000000000  0.40375000000 [ 0.00220126841, 0.17824038827] POSITIVE
 0.40375000000  0.40750000000 [ 0.00403273740, 0.18093418518] POSITIVE
 0.40750000000  0.41125000000 [ 0.00589759881, 0.18366630566] POSITIVE
 0.41125000000  0.41500000000 [ 0.00779615893, 0.18643708592] POSITIVE
 0.41500000000  0.41875000000 [ 0.00972872628, 0.18924687761] POSITIVE
 0.41875000000  0.42250000000 [ 0.01169559944, 0.19209601945] POSITIVE
 0.42250000000  0.42625000000 [ 0.01369709337, 0.19498484555] POSITIVE
 0.42625000000  0.43000000000 [ 0.01573353452, 0.19791370222] POSITIVE
 0.43000000000  0.43375000000 [ 0.01780524127, 0.20088293874] POSITIVE
 0.43375000000  0.43750000000 [ 0.01991253451, 0.20389290683] POSITIVE
 0.43750000000  0.44125000000 [ 0.02205573757, 0.20694396079] POSITIVE
 0.44125000000  0.44500000000 [ 0.02423517609, 0.21003645767] POSITIVE
 0.44500000000  0.44875000000 [ 0.02645117853, 0.21317075741] POSITIVE
 0.44875000000  0.45250000000 [ 0.02870407587, 0.21634722236] POSITIVE
 0.45250000000  0.45625000000 [ 0.03099420142, 0.21956621764] POSITIVE
 0.45625000000  0.46000000000 [ 0.03332189133, 0.22282811137] POSITIVE
 0.46000000000  0.46375000000 [ 0.03568748699, 0.22613327151] POSITIVE
 0.46375000000  0.46750000000 [ 0.03809132439, 0.22948207680] POSITIVE
 0.46750000000  0.47125000000 [ 0.04053375004, 0.23287491977] POSITIVE
 0.47125000000  0.47500000000 [ 0.04301509226, 0.23631216640] POSITIVE
 0.47500000000  0.47875000000 [ 0.04553571229, 0.23979419348] POSITIVE
 0.47875000000  0.48250000000 [ 0.04809596818, 0.24332138581] POSITIVE
 0.48250000000  0.48625000000 [ 0.05069621446, 0.24689413125] POSITIVE
 0.48625000000  0.49000000000 [ 0.05333680866, 0.25051282063] POSITIVE
 0.49000000000  0.49375000000 [ 0.05601811093, 0.25417784771] POSITIVE
 0.49375000000  0.49750000000 [ 0.05874048410, 0.25788960921] POSITIVE
 0.49750000000  0.50125000000 [ 0.06150429396, 0.26164850479] POSITIVE
 0.50125000000  0.50500000000 [ 0.06430990899, 0.26545493723] POSITIVE
 0.50500000000  0.50875000000 [ 0.06715770045, 0.26930932494] POSITIVE
 0.50875000000  0.51250000000 [ 0.07004803082, 0.27321207699] POSITIVE
 0.51250000000  0.51625000000 [ 0.07298127554, 0.27716359274] POSITIVE
 0.51625000000  0.52000000000 [ 0.07595782788, 0.28116428732] POSITIVE
 0.52000000000  0.52375000000 [ 0.07897807062, 0.28521459597] POSITIVE
 0.52375000000  0.52750000000 [ 0.08204237331, 0.28931498956] POSITIVE
 0.52750000000  0.53125000000 [ 0.08515107529, 0.29346586388] POSITIVE
 0.53125000000  0.53500000000 [ 0.08830459667, 0.29766763737] POSITIVE
 0.53500000000  0.53875000000 [ 0.09150334159, 0.30192073651] POSITIVE
 0.53875000000  0.54250000000 [ 0.09474771239, 0.30622559274] POSITIVE
 0.54250000000  0.54625000000 [ 0.09803810659, 0.31058264162] POSITIVE
 0.54625000000  0.55000000000 [ 0.10137493593, 0.31499232785] POSITIVE
 0.55000000000  0.55375000000 [ 0.10475860925, 0.31945509045] POSITIVE
 0.55375000000  0.55750000000 [ 0.10818953803, 0.32397137484] POSITIVE
 1.70000000000  1.75000000000 [ 0.27432955464,1.64366293882E+001] POSITIVE
 1.75000000000  1.80000000000 [ 0.64280328718,1.81464691165E+001] POSITIVE
 1.80000000000  1.85000000000 [ 1.06689364959,2.00313534350E+001] POSITIVE
 1.85000000000  1.90000000000 [ 1.55307663255,2.21088876755E+001] POSITIVE
 0.29125000000  0.29312500000 [ 0.00029124200, 0.07672467738] POSITIVE
 0.29312500000  0.29500000000 [ 0.00086925140, 0.07748504459] POSITIVE
 0.29500000000  0.29687500000 [ 0.00145383554, 0.07825250651] POSITIVE
 0.29687500000  0.29875000000 [ 0.00204502664, 0.07902709388] POSITIVE
 0.29875000000  0.30062500000 [ 0.00264285794, 0.07980883948] POSITIVE
 0.30062500000  0.30250000000 [ 0.00324736080, 0.08059777632] POSITIVE
 0.30250000000  0.30437500000 [ 0.00385856694, 0.08139393755] POSITIVE
 0.30437500000  0.30625000000 [ 0.00447650783, 0.08219735615] POSITIVE
 0.30625000000  0.30812500000 [ 0.00510121534, 0.08300806564] POSITIVE
 0.30812500000  0.31000000000 [ 0.00573272131, 0.08382609937] POSITIVE
 0.31000000000  0.31187500000 [ 0.00637105777, 0.08465149099] POSITIVE
 0.31187500000  0.31375000000 [ 0.00701625690, 0.08548427418] POSITIVE
 0.31375000000  0.31562500000 [ 0.00766835092, 0.08632448272] POSITIVE
 0.31562500000  0.31750000000 [ 0.00832737211, 0.08717215066] POSITIVE
 0.31750000000  0.31937500000 [ 0.00899335320, 0.08802731217] POSITIVE
 0.31937500000  0.32125000000 [ 0.00966632663, 0.08889000126] POSITIVE
 0.32125000000  0.32312500000 [ 0.01034632530, 0.08976025249] POSITIVE
 0.32312500000  0.32500000000 [ 0.01103338198, 0.09063810020] POSITIVE
 0.32500000000  0.32687500000 [ 0.01172752971, 0.09152357915] POSITIVE
 0.32687500000  0.32875000000 [ 0.01242880170, 0.09241672403] POSITIVE
 0.32875000000  0.33062500000 [ 0.01313723115, 0.09331757238] POSITIVE
 0.33062500000  0.33250000000 [ 0.01385284885, 0.09422615916] POSITIVE
 0.33250000000  0.33437500000 [ 0.01457568824, 0.09514251703] POSITIVE
 0.33437500000  0.33625000000 [ 0.01530578557, 0.09606668113] POSITIVE
 0.33625000000  0.33812500000 [ 0.01604317479, 0.09699868703] POSITIVE
 0.33812500000  0.34000000000 [ 0.01678788960, 0.09793857012] POSITIVE
 0.34000000000  0.34187500000 [ 0.01753996410, 0.09888636628] POSITIVE
 0.34187500000  0.34375000000 [ 0.01829943254, 0.09984211129] POSITIVE
 0.34375000000  0.34562500000 [ 0.01906632788, 0.10080584104] POSITIVE
 0.34562500000  0.34750000000 [ 0.01984068574, 0.10177759280] POSITIVE
 0.34750000000  0.34937500000 [ 0.02062254075, 0.10275740196] POSITIVE
 0.34937500000  0.35125000000 [ 0.02141192752, 0.10374530468] POSITIVE
 0.35125000000  0.35312500000 [ 0.02220888109, 0.10474133753] POSITIVE
 0.35312500000  0.35500000000 [ 0.02301343622, 0.10574553699] POSITIVE
 0.35500000000  0.35687500000 [ 0.02382562813, 0.10675794006] POSITIVE
 0.35687500000  0.35875000000 [ 0.02464549194, 0.10777858353] POSITIVE
 0.35875000000  0.36062500000 [ 0.02547306305, 0.10880750461] POSITIVE
 0.36062500000  0.36250000000 [ 0.02630837702, 0.10984474049] POSITIVE
 0.36250000000  0.36437500000 [ 0.02715146940, 0.11089032847] POSITIVE
 0.36437500000  0.36625000000 [ 0.02800237599, 0.11194430615] POSITIVE
 0.36625000000  0.36812500000 [ 0.02886113271, 0.11300671114] POSITIVE
 0.36812500000  0.37000000000 [ 0.02972777550, 0.11407758126] POSITIVE
 0.37000000000  0.37187500000 [ 0.03060234074, 0.11515695449] POSITIVE
 0.37187500000  0.37375000000 [ 0.03148486455, 0.11624486882] POSITIVE
 0.37375000000  0.37562500000 [ 0.03237538352, 0.11734136256] POSITIVE
 0.37562500000  0.37750000000 [ 0.03327393416, 0.11844647409] POSITIVE
 0.37750000000  0.37937500000 [ 0.03418055323, 0.11956024189] POSITIVE
 0.37937500000  0.38125000000 [ 0.03509527767, 0.12068270989] POSITIVE
 0.38125000000  0.38312500000 [ 0.03601813945, 0.12181391200] POSITIVE
 0.38312500000  0.38500000000 [ 0.03694918018, 0.12295388699] POSITIVE
 0.38500000000  0.38687500000 [ 0.03788843766, 0.12410267381] POSITIVE
 0.38687500000  0.38875000000 [ 0.03883594933, 0.12526031188] POSITIVE
 0.38875000000  0.39062500000 [ 0.03979175290, 0.12642684056] POSITIVE
 0.39062500000  0.39250000000 [ 0.04075588599, 0.12760229936] POSITIVE
 0.39250000000  0.39437500000 [ 0.04172838658, 0.12878672806] POSITIVE
 0.39437500000  0.39625000000 [ 0.04270929260, 0.12998016648] POSITIVE
 1.07500000000  1.10000000000 [ 0.04885903667, 3.09292398082] POSITIVE
 1.10000000000  1.12500000000 [ 0.11316100573, 3.27125340519] POSITIVE
 1.12500000000  1.15000000000 [ 0.18264229647, 3.45945958567] POSITIVE
 1.15000000000  1.17500000000 [ 0.25759971873, 3.65804411283] POSITIVE
 1.17500000000  1.20000000000 [ 0.33834937626, 3.86753597106] POSITIVE
 1.20000000000  1.22500000000 [ 0.42522078286, 4.08848951346] POSITIVE
 1.22500000000  1.25000000000 [ 0.51856100226, 4.32148619705] POSITIVE
 1.25000000000  1.27500000000 [ 0.61873610107, 4.56713678792] POSITIVE
 1.27500000000  1.30000000000 [ 0.72613022665, 4.82608062979] POSITIVE
 1.30000000000  1.32500000000 [ 0.84114940624, 5.09899176295] POSITIVE
 1.32500000000  1.35000000000 [ 0.96421753558, 5.38657491826] POSITIVE
 1.35000000000  1.37500000000 [ 1.09578282020, 5.68957138037] POSITIVE
 1.37500000000  1.40000000000 [ 1.23631525316, 6.00875762374] POSITIVE
 1.40000000000  1.42500000000 [ 1.38631004819, 6.34494802769] POSITIVE
 1.42500000000  1.45000000000 [ 1.54628821376, 6.69900043247] POSITIVE
 1.45000000000  1.47500000000 [ 1.71679539494, 7.07181198784] POSITIVE
 1.47500000000  1.50000000000 [ 1.89840802362, 7.46432567060] POSITIVE
 1.50000000000  1.52500000000 [ 2.09172995257, 7.87752954061] POSITIVE
 1.52500000000  1.55000000000 [ 2.29739731476, 8.31245996293] POSITIVE
 1.55000000000  1.57500000000 [ 2.51607979509, 8.77020778766] POSITIVE
 1.57500000000  1.60000000000 [ 2.74847788808, 9.25191466395] POSITIVE
 1.60000000000  1.62500000000 [ 2.99533054244, 9.75877969639] POSITIVE
 1.62500000000  1.65000000000 [ 3.25741385396,10.29206149239] POSITIVE
 1.65000000000  1.67500000000 [ 3.53554205259,10.85307803390] POSITIVE
 1.67500000000  1.70000000000 [ 3.83057460491,11.44321588450] POSITIVE
 0.25000000000  0.25093750000 [ 0.00719458030, 0.04344765210] POSITIVE
 0.25093750000  0.25187500000 [ 0.00743497208, 0.04373083452] POSITIVE
 0.25187500000  0.25281250000 [ 0.00767686894, 0.04401558224] POSITIVE
 0.25281250000  0.25375000000 [ 0.00792027455, 0.04430189896] POSITIVE
 0.25375000000  0.25468750000 [ 0.00816519249, 0.04458978836] POSITIVE
 0.25468750000  0.25562500000 [ 0.00841162641, 0.04487925420] POSITIVE
 0.25562500000  0.25656250000 [ 0.00865957993, 0.04517030020] POSITIVE
 0.25656250000  0.25750000000 [ 0.00890905670, 0.04546293004] POSITIVE
 0.25750000000  0.25843750000 [ 0.00916006031, 0.04575714747] POSITIVE
 0.25843750000  0.25937500000 [ 0.00941259453, 0.04605295629] POSITIVE
 0.25937500000  0.26031250000 [ 0.00966666292, 0.04635036017] POSITIVE
 0.26031250000  0.26125000000 [ 0.00992226914, 0.04664936290] POSITIVE
 0.26125000000  0.26218750000 [ 0.01017941695, 0.04694996828] POSITIVE
 0.26218750000  0.26312500000 [ 0.01043810997, 0.04725218000] POSITIVE
 0.26312500000  0.26406250000 [ 0.01069835186, 0.04755600192] POSITIVE
 0.26406250000  0.26500000000 [ 0.01096014641, 0.04786143781] POSITIVE
 0.26500000000  0.26593750000 [ 0.01122349723, 0.04816849137] POSITIVE
 0.26593750000  0.26687500000 [ 0.01148840807, 0.04847716653] POSITIVE
 0.26687500000  0.26781250000 [ 0.01175488267, 0.04878746705] POSITIVE
 0.26781250000  0.26875000000 [ 0.01202292469, 0.04909939669] POSITIVE
 0.26875000000  0.26968750000 [ 0.01229253789, 0.04941295934] POSITIVE
 0.26968750000  0.27062500000 [ 0.01256372606, 0.04972815881] POSITIVE
 0.27062500000  0.27156250000 [ 0.01283649287, 0.05004499893] POSITIVE
 0.27156250000  0.27250000000 [ 0.01311084209, 0.05036348354] POSITIVE
 0.27250000000  0.27343750000 [ 0.01338677751, 0.05068361650] POSITIVE
 0.27343750000  0.27437500000 [ 0.01366430288, 0.05100540166] POSITIVE
 0.27437500000  0.27531250000 [ 0.01394342197, 0.05132884290] POSITIVE
 0.27531250000  0.27625000000 [ 0.01422413853, 0.05165394407] POSITIVE
 0.27625000000  0.27718750000 [ 0.01450645642, 0.05198070909] POSITIVE
 0.27718750000  0.27812500000 [ 0.01479037939, 0.05230914179] POSITIVE
 0.27812500000  0.27906250000 [ 0.01507591122, 0.05263924612] POSITIVE
 0.27906250000  0.28000000000 [ 0.01536305578, 0.05297102597] POSITIVE
 0.28000000000  0.28093750000 [ 0.01565181686, 0.05330448521] POSITIVE
 0.28093750000  0.28187500000 [ 0.01594219823, 0.05363962779] POSITIVE
 0.28187500000  0.28281250000 [ 0.01623420384, 0.05397645770] POSITIVE
 0.28281250000  0.28375000000 [ 0.01652783741, 0.05431497872] POSITIVE
 0.28375000000  0.28468750000 [ 0.01682310285, 0.05465519492] POSITIVE
 0.28468750000  0.28562500000 [ 0.01712000404, 0.05499711023] POSITIVE
 0.28562500000  0.28656250000 [ 0.01741854477, 0.05534072853] POSITIVE
 0.28656250000  0.28750000000 [ 0.01771872891, 0.05568605386] POSITIVE
 0.28750000000  0.28843750000 [ 0.01802056044, 0.05603309018] POSITIVE
 0.28843750000  0.28937500000 [ 0.01832404313, 0.05638184142] POSITIVE
 0.28937500000  0.29031250000 [ 0.01862918093, 0.05673231163] POSITIVE
 0.29031250000  0.29125000000 [ 0.01893597771, 0.05708450474] POSITIVE
 1.00000000000  1.01250000000 [ 0.54777093873, 1.89951043140] POSITIVE
 1.01250000000  1.02500000000 [ 0.58429669566, 1.96080263629] POSITIVE
 1.02500000000  1.03750000000 [ 0.62211851768, 2.02389166941] POSITIVE
 1.03750000000  1.05000000000 [ 0.66127255382, 2.08882397561] POSITIVE
 1.05000000000  1.06250000000 [ 0.70179545581, 2.15564714901] POSITIVE
 1.06250000000  1.07500000000 [ 0.74372480885, 2.22440997094] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_big_66_45_pos.out <==
 0.37000000000  0.37750000000 [ 0.00844373760, 0.39148202672] POSITIVE
 0.37750000000  0.38500000000 [ 0.01768851558, 0.40464812572] POSITIVE
 0.38500000000  0.39250000000 [ 0.02730387439, 0.41823153132] POSITIVE
 0.39250000000  0.40000000000 [ 0.03729761404, 0.43224052566] POSITIVE
 0.40000000000  0.40750000000 [ 0.04767745953, 0.44668350878] POSITIVE
 0.40750000000  0.41500000000 [ 0.05845121374, 0.46156887154] POSITIVE
 0.41500000000  0.42250000000 [ 0.06962703881, 0.47690525238] POSITIVE
 0.42250000000  0.43000000000 [ 0.08121310205, 0.49270153248] POSITIVE
 0.43000000000  0.43750000000 [ 0.09321763752, 0.50896662468] POSITIVE
 0.43750000000  0.44500000000 [ 0.10564905909, 0.52570952800] POSITIVE
 0.44500000000  0.45250000000 [ 0.11851605671, 0.54293960988] POSITIVE
 0.45250000000  0.46000000000 [ 0.13182726394, 0.56066617427] POSITIVE
 0.46000000000  0.46750000000 [ 0.14559158873, 0.57889871346] POSITIVE
 0.46750000000  0.47500000000 [ 0.15981814193, 0.59764692905] POSITIVE
 0.47500000000  0.48250000000 [ 0.17451610916, 0.61692083601] POSITIVE
 0.48250000000  0.49000000000 [ 0.18969470698, 0.63673034632] POSITIVE
 0.49000000000  0.49750000000 [ 0.20536349315, 0.65708561962] POSITIVE
 0.49750000000  0.50500000000 [ 0.22153218976, 0.67799719718] POSITIVE
 0.50500000000  0.51250000000 [ 0.23821046883, 0.69947548237] POSITIVE
 0.51250000000  0.52000000000 [ 0.25540839197, 0.72153114773] POSITIVE
 0.52000000000  0.52750000000 [ 0.27313618216, 0.74417507944] POSITIVE
 0.52750000000  0.53500000000 [ 0.29140416765, 0.76741853164] POSITIVE
 0.53500000000  0.54250000000 [ 0.31022269210, 0.79127259023] POSITIVE
 0.54250000000  0.55000000000 [ 0.32960253678, 0.81574868176] POSITIVE
 0.55000000000  0.55750000000 [ 0.34955460090, 0.84085863277] POSITIVE
 0.55750000000  0.56500000000 [ 0.37008975286, 0.86661407614] POSITIVE
 0.56500000000  0.57250000000 [ 0.39121933945, 0.89302702414] POSITIVE
 0.57250000000  0.58000000000 [ 0.41295480634, 0.92010969264] POSITIVE
 0.58000000000  0.58750000000 [ 0.43530775247, 0.94787468594] POSITIVE
 0.58750000000  0.59500000000 [ 0.45828981590, 0.97633446706] POSITIVE
 0.59500000000  0.60250000000 [ 0.48191308147, 1.00550184456] POSITIVE
 0.60250000000  0.61000000000 [ 0.50618979447, 1.03539017087] POSITIVE
 0.61000000000  0.61750000000 [ 0.53113215608, 1.06601297990] POSITIVE
 0.61750000000  0.62500000000 [ 0.55675234588, 1.09738347299] POSITIVE
 0.62500000000  0.63250000000 [ 0.58306343892, 1.12951526246] POSITIVE
 0.63250000000  0.64000000000 [ 0.61007856567, 1.16242238325] POSITIVE
 0.64000000000  0.64750000000 [ 0.63781089382, 1.19611887777] POSITIVE
 0.64750000000  0.65500000000 [ 0.66627392336, 1.23061907262] POSITIVE
 0.65500000000  0.66250000000 [ 0.69548143205, 1.26593769016] POSITIVE
 0.66250000000  0.67000000000 [ 0.72544726575, 1.30208952763] POSITIVE
 0.67000000000  0.67750000000 [ 0.75618555452, 1.33908959070] POSITIVE
 0.67750000000  0.68500000000 [ 0.78771080976, 1.37695322322] POSITIVE
 0.68500000000  0.69250000000 [ 0.82003765881, 1.41569609644] POSITIVE
 0.69250000000  0.70000000000 [ 0.85318090950, 1.45533415220] POSITIVE
 0.70000000000  0.70750000000 [ 0.88715551901, 1.49588334397] POSITIVE
 0.70750000000  0.71500000000 [ 0.92197703643, 1.53736009449] POSITIVE
 0.71500000000  0.72250000000 [ 0.95766106512, 1.57978120263] POSITIVE
 0.72250000000  0.73000000000 [ 0.99422323508, 1.62316339206] POSITIVE
 0.73000000000  0.73750000000 [ 1.03167990937, 1.66752385757] POSITIVE
 0.73750000000  0.74500000000 [ 1.07004748033, 1.71288007516] POSITIVE
 0.74500000000  0.75250000000 [ 1.10934261033, 1.75925001537] POSITIVE
 0.75250000000  0.76000000000 [ 1.14958206686, 1.80665156594] POSITIVE
 0.76000000000  0.76750000000 [ 1.19078314312, 1.85510303000] POSITIVE
 0.76750000000  0.77500000000 [ 1.23296342129, 1.90462320863] POSITIVE
 0.77500000000  0.78250000000 [ 1.27614057193, 1.95523099753] POSITIVE
 0.78250000000  0.79000000000 [ 1.32033263555, 2.00694555226] POSITIVE
 0.79000000000  0.79750000000 [ 1.36555813043, 2.05978644221] POSITIVE
 0.79750000000  0.80500000000 [ 1.41183573076, 2.11377359678] POSITIVE
 0.80500000000  0.81250000000 [ 1.45918441662, 2.16892741277] POSITIVE
 0.81250000000  0.82000000000 [ 1.50762321171, 2.22526820588] POSITIVE
 0.82000000000  0.82750000000 [ 1.55717198178, 2.28281684792] POSITIVE
 0.82750000000  0.83500000000 [ 1.60785065883, 2.34159478838] POSITIVE
 0.83500000000  0.84250000000 [ 1.65967930395, 2.40162338533] POSITIVE
 0.84250000000  0.85000000000 [ 1.71267860454, 2.46292450393] POSITIVE
 0.85000000000  0.85750000000 [ 1.76686956669, 2.52552040423] POSITIVE
 0.85750000000  0.86500000000 [ 1.82227345070, 2.58943383626] POSITIVE
 0.86500000000  0.87250000000 [ 1.87891178719, 2.65468785914] POSITIVE
 0.87250000000  0.88000000000 [ 1.93680636120, 2.72130562932] POSITIVE
 0.88000000000  0.88750000000 [ 1.99597974333, 2.78931088079] POSITIVE
 0.88750000000  0.89500000000 [ 2.05645461758, 2.85872801342] POSITIVE
 0.89500000000  0.90250000000 [ 2.11825380477, 2.92958127071] POSITIVE
 0.90250000000  0.91000000000 [ 2.18140089297, 3.00189554112] POSITIVE
 0.91000000000  0.91750000000 [ 2.24591975726, 3.07569612813] POSITIVE
 0.91750000000  0.92500000000 [ 2.31183459403, 3.15100883855] POSITIVE
 0.92500000000  0.93250000000 [ 2.37916995255, 3.22785991962] POSITIVE
 0.93250000000  0.94000000000 [ 2.44795058908, 3.30627570808] POSITIVE
 0.94000000000  0.94750000000 [ 2.51820216420, 3.38628317849] POSITIVE
 0.94750000000  0.95500000000 [ 2.58995048420, 3.46791001608] POSITIVE
 0.95500000000  0.96250000000 [ 2.66322155317, 3.55118383955] POSITIVE
 0.96250000000  0.97000000000 [ 2.73804213743, 3.63613290562] POSITIVE
 0.97000000000  0.97750000000 [ 2.81443941654, 3.72278596651] POSITIVE
 0.97750000000  0.98500000000 [ 2.89244091082, 3.81117227803] POSITIVE
 0.98500000000  0.99250000000 [ 2.97207458495, 3.90132177026] POSITIVE
 0.99250000000  1.00000000000 [ 3.05336854091, 3.99326431910] POSITIVE
 1.40000000000  1.50000000000 [ 0.76239481893,2.63470913090E+001] POSITIVE
 1.50000000000  1.60000000000 [ 2.60092812001,3.27100564006E+001] POSITIVE
 1.60000000000  1.70000000000 [ 5.07290696803,4.05758060804E+001] POSITIVE
 1.70000000000  1.80000000000 [ 8.34538601089,5.02874851768E+001] POSITIVE
 1.80000000000  1.90000000000 [12.62562905728,6.22654581124E+001] POSITIVE
 1.90000000000  1.95000000000 [3.05664335872E+001,5.87344450055E+001] POSITIVE
 0.27250000000  0.27625000000 [ 0.00132166381, 0.16893058910] POSITIVE
 0.27625000000  0.28000000000 [ 0.00420241894, 0.17264756065] POSITIVE
 0.28000000000  0.28375000000 [ 0.00715510223, 0.17644139319] POSITIVE
 0.28375000000  0.28750000000 [ 0.01018045827, 0.18031286671] POSITIVE
 0.28750000000  0.29125000000 [ 0.01327926827, 0.18426277608] POSITIVE
 0.29125000000  0.29500000000 [ 0.01645232785, 0.18829193230] POSITIVE
 0.29500000000  0.29875000000 [ 0.01970042454, 0.19240115389] POSITIVE
 0.29875000000  0.30250000000 [ 0.02302435205, 0.19659128248] POSITIVE
 0.30250000000  0.30625000000 [ 0.02642489988, 0.20086315553] POSITIVE
 0.30625000000  0.31000000000 [ 0.02990285943, 0.20521759026] POSITIVE
 0.31000000000  0.31375000000 [ 0.03345907228, 0.20965543313] POSITIVE
 0.31375000000  0.31750000000 [ 0.03709435994, 0.21417753743] POSITIVE
 0.31750000000  0.32125000000 [ 0.04080955055, 0.21878476352] POSITIVE
 0.32125000000  0.32500000000 [ 0.04460547980, 0.22347798278] POSITIVE
 0.32500000000  0.32875000000 [ 0.04848298665, 0.22825807416] POSITIVE
 0.32875000000  0.33250000000 [ 0.05244292167, 0.23312594813] POSITIVE
 0.33250000000  0.33625000000 [ 0.05648610502, 0.23808245963] POSITIVE
 0.33625000000  0.34000000000 [ 0.06061343902, 0.24312850639] POSITIVE
 0.34000000000  0.34375000000 [ 0.06482579582, 0.24826499312] POSITIVE
 0.34375000000  0.34750000000 [ 0.06912405432, 0.25349283271] POSITIVE
 0.34750000000  0.35125000000 [ 0.07350910121, 0.25881297405] POSITIVE
 0.35125000000  0.35500000000 [ 0.07798180723, 0.26422632859] POSITIVE
 0.35500000000  0.35875000000 [ 0.08254307884, 0.26973382054] POSITIVE
 0.35875000000  0.36250000000 [ 0.08719384270, 0.27533639329] POSITIVE
 0.36250000000  0.36625000000 [ 0.09193501561, 0.28103499878] POSITIVE
 0.36625000000  0.37000000000 [ 0.09676752244, 0.28683059670] POSITIVE
 1.00000000000  1.05000000000 [ 0.60562225255, 7.15392810381] POSITIVE
 1.05000000000  1.10000000000 [ 1.01891415207, 8.08869867210] POSITIVE
 1.10000000000  1.15000000000 [ 1.50280793071, 9.13991166566] POSITIVE
 1.15000000000  1.20000000000 [ 2.06627854177,10.32080805498] POSITIVE
 1.20000000000  1.25000000000 [ 2.71932270521,11.64608395873] POSITIVE
 1.25000000000  1.30000000000 [ 3.47308433850,13.13203061854] POSITIVE
 1.30000000000  1.35000000000 [ 4.33996764190,14.79671475573] POSITIVE
 1.35000000000  1.40000000000 [ 5.33379925406,1.66601631269E+001] POSITIVE
 0.25000000000  0.25187500000 [ 0.02552113303, 0.10676705973] POSITIVE
 0.25187500000  0.25375000000 [ 0.02683748048, 0.10828465351] POSITIVE
 0.25375000000  0.25562500000 [ 0.02817085051, 0.10981986459] POSITIVE
 0.25562500000  0.25750000000 [ 0.02952132935, 0.11137278236] POSITIVE
 0.25750000000  0.25937500000 [ 0.03088900997, 0.11294349739] POSITIVE
 0.25937500000  0.26125000000 [ 0.03227398819, 0.11453210382] POSITIVE
 0.26125000000  0.26312500000 [ 0.03367636874, 0.11613868361] POSITIVE
 0.26312500000  0.26500000000 [ 0.03509622024, 0.11776335584] POSITIVE
 0.26500000000  0.26687500000 [ 0.03653364795, 0.11940620345] POSITIVE
 0.26687500000  0.26875000000 [ 0.03798874548, 0.12106732189] POSITIVE
 0.26875000000  0.27062500000 [ 0.03946160692, 0.12274680713] POSITIVE
 0.27062500000  0.27250000000 [ 0.04095232672, 0.12444475544] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_small_12_15_neg.out <==
-0.00000000000  0.00020000000 [-0.04375831885,-0.03639295262] NEGATIVE
 0.00020000000  0.00040000000 [-0.04358422659,-0.03621694557] NEGATIVE
 0.00040000000  0.00060000000 [-0.04341002823,-0.03604083180] NEGATIVE
 0.00060000000  0.00080000000 [-0.04323572372,-0.03586461127] NEGATIVE
 0.00080000000  0.00100000000 [-0.04306131303,-0.03568828394] NEGATIVE
 0.00100000000  0.00120000000 [-0.04288679611,-0.03551184976] NEGATIVE
 0.00120000000  0.00140000000 [-0.04271217292,-0.03533530869] NEGATIVE
 0.00140000000  0.00160000000 [-0.04253744341,-0.03515866069] NEGATIVE
 0.00160000000  0.00180000000 [-0.04236260755,-0.03498190572] NEGATIVE
 0.00180000000  0.00200000000 [-0.04218766528,-0.03480504373] NEGATIVE
 0.00200000000  0.00220000000 [-0.04201261657,-0.03462807467] NEGATIVE
 0.00220000000  0.00240000000 [-0.04183746137,-0.03445099852] NEGATIVE
 0.00240000000  0.00260000000 [-0.04166219965,-0.03427381521] NEGATIVE
 0.00260000000  0.00280000000 [-0.04148683135,-0.03409652471] NEGATIVE
 0.00280000000  0.00300000000 [-0.04131135643,-0.03391912698] NEGATIVE
 0.00300000000  0.00320000000 [-0.04113577486,-0.03374162197] NEGATIVE
 0.00320000000  0.00340000000 [-0.04096008658,-0.03356400964] NEGATIVE
 0.00340000000  0.00360000000 [-0.04078429156,-0.03338628995] NEGATIVE
 0.00360000000  0.00380000000 [-0.04060838975,-0.03320846285] NEGATIVE
 0.00380000000  0.00400000000 [-0.04043238111,-0.03303052830] NEGATIVE
 0.00400000000  0.00420000000 [-0.04025626560,-0.03285248626] NEGATIVE
 0.00420000000  0.00440000000 [-0.04008004317,-0.03267433668] NEGATIVE
 0.00440000000  0.00460000000 [-0.03990371377,-0.03249607952] NEGATIVE
 0.00460000000  0.00480000000 [-0.03972727738,-0.03231771473] NEGATIVE
 0.00480000000  0.00500000000 [-0.03955073393,-0.03213924228] NEGATIVE
 0.00500000000  0.00520000000 [-0.03937408340,-0.03196066211] NEGATIVE
 0.00520000000  0.00540000000 [-0.03919732573,-0.03178197420] NEGATIVE
 0.00540000000  0.00560000000 [-0.03902046089,-0.03160317848] NEGATIVE
 0.00560000000  0.00580000000 [-0.03884348883,-0.03142427493] NEGATIVE
 0.00580000000  0.00600000000 [-0.03866640950,-0.03124526349] NEGATIVE
 0.00600000000  0.00620000000 [-0.03848922287,-0.03106614411] NEGATIVE
 0.00620000000  0.00640000000 [-0.03831192889,-0.03088691677] NEGATIVE
 0.00640000000  0.00660000000 [-0.03813452752,-0.03070758142] NEGATIVE
 0.00660000000  0.00680000000 [-0.03795701871,-0.03052813800] NEGATIVE
 0.00680000000  0.00700000000 [-0.03777940242,-0.03034858649] NEGATIVE
 0.00700000000  0.00720000000 [-0.03760167860,-0.03016892683] NEGATIVE
 0.00720000000  0.00740000000 [-0.03742384722,-0.02998915898] NEGATIVE
 0.00740000000  0.00760000000 [-0.03724590823,-0.02980928289] NEGATIVE
 0.00760000000  0.00780000000 [-0.03706786159,-0.02962929853] NEGATIVE
 0.00780000000  0.00800000000 [-0.03688970725,-0.02944920585] NEGATIVE
 0.00800000000  0.00820000000 [-0.03671144517,-0.02926900480] NEGATIVE
 0.00820000000  0.00840000000 [-0.03653307530,-0.02908869535] NEGATIVE
 0.00840000000  0.00860000000 [-0.03635459761,-0.02890827745] NEGATIVE
 0.00860000000  0.00880000000 [-0.03617601205,-0.02872775105] NEGATIVE
 0.00880000000  0.00900000000 [-0.03599731857,-0.02854711611] NEGATIVE
 0.00900000000  0.00920000000 [-0.03581851713,-0.02836637258] NEGATIVE
 0.00920000000  0.00940000000 [-0.03563960770,-0.02818552044] NEGATIVE
 0.00940000000  0.00960000000 [-0.03546059022,-0.02800455962] NEGATIVE
 0.00960000000  0.00980000000 [-0.03528146464,-0.02782349008] NEGATIVE
 0.00980000000  0.01000000000 [-0.03510223094,-0.02764231179] NEGATIVE
 0.01000000000  0.01020000000 [-0.03492288906,-0.02746102470] NEGATIVE
 0.01020000000  0.01040000000 [-0.03474343896,-0.02727962876] NEGATIVE
 0.01040000000  0.01060000000 [-0.03456388059,-0.02709812393] NEGATIVE
 0.01060000000  0.01080000000 [-0.03438421392,-0.02691651017] NEGATIVE
 0.01080000000  0.01100000000 [-0.03420443890,-0.02673478743] NEGATIVE
 0.01100000000  0.01120000000 [-0.03402455548,-0.02655295567] NEGATIVE
 0.01120000000  0.01140000000 [-0.03384456362,-0.02637101484] NEGATIVE
 0.01140000000  0.01160000000 [-0.03366446328,-0.02618896490] NEGATIVE
 0.01160000000  0.01180000000 [-0.03348425442,-0.02600680578] NEGATIVE
 0.01180000000  0.01200000000 [-0.03330393701,-0.02582453744] NEGATIVE
 0.01200000000  0.01220000000 [-0.03312351101,-0.02564215986] NEGATIVE
 0.01220000000  0.01240000000 [-0.03294297635,-0.02545967300] NEGATIVE
 0.01240000000  0.01260000000 [-0.03276233299,-0.02527707680] NEGATIVE
 0.01260000000  0.01280000000 [-0.03258158088,-0.02509437123] NEGATIVE
 0.01280000000  0.01300000000 [-0.03240071999,-0.02491155624] NEGATIVE
 0.01300000000  0.01320000000 [-0.03221975026,-0.02472863180] NEGATIVE
 0.01320000000  0.01340000000 [-0.03203867165,-0.02454559784] NEGATIVE
 0.01340000000  0.01360000000 [-0.03185748412,-0.02436245433] NEGATIVE
 0.01360000000  0.01380000000 [-0.03167618763,-0.02417920123] NEGATIVE
 0.01380000000  0.01400000000 [-0.03149478213,-0.02399583848] NEGATIVE
 0.01400000000  0.01420000000 [-0.03131326757,-0.02381236606] NEGATIVE
 0.01420000000  0.01440000000 [-0.03113164391,-0.02362878391] NEGATIVE
 0.01440000000  0.01460000000 [-0.03094991112,-0.02344509198] NEGATIVE
 0.01460000000  0.01480000000 [-0.03076806913,-0.02326129024] NEGATIVE
 0.01480000000  0.01500000000 [-0.03058611792,-0.02307737864] NEGATIVE
 0.01500000000  0.01520000000 [-0.03040405743,-0.02289335713] NEGATIVE
 0.01520000000  0.01540000000 [-0.03022188763,-0.02270922567] NEGATIVE
 0.01540000000  0.01560000000 [-0.03003960846,-0.02252498422] NEGATIVE
 0.01560000000  0.01580000000 [-0.02985721989,-0.02234063274] NEGATIVE
 0.01580000000  0.01600000000 [-0.02967472186,-0.02215617117] NEGATIVE
 0.01600000000  0.01620000000 [-0.02949211434,-0.02197159947] NEGATIVE
 0.01620000000  0.01640000000 [-0.02930939728,-0.02178691760] NEGATIVE
 0.01640000000  0.01660000000 [-0.02912657064,-0.02160212551] NEGATIVE
 0.01660000000  0.01680000000 [-0.02894363437,-0.02141722317] NEGATIVE
 0.01680000000  0.01700000000 [-0.02876058842,-0.02123221052] NEGATIVE
 0.01700000000  0.01720000000 [-0.02857743276,-0.02104708751] NEGATIVE
 0.01720000000  0.01740000000 [-0.02839416734,-0.02086185412] NEGATIVE
 0.01740000000  0.01760000000 [-0.02821079212,-0.02067651029] NEGATIVE
 0.01760000000  0.01780000000 [-0.02802730704,-0.02049105597] NEGATIVE
 0.01780000000  0.01800000000 [-0.02784371207,-0.02030549113] NEGATIVE
 0.01800000000  0.01820000000 [-0.02766000716,-0.02011981571] NEGATIVE
 0.01820000000  0.01840000000 [-0.02747619227,-0.01993402967] NEGATIVE
 0.01840000000  0.01860000000 [-0.02729226735,-0.01974813298] NEGATIVE
 0.01860000000  0.01880000000 [-0.02710823236,-0.01956212558] NEGATIVE
 0.01880000000  0.01900000000 [-0.02692408725,-0.01937600742] NEGATIVE
 0.01900000000  0.01920000000 [-0.02673983198,-0.01918977848] NEGATIVE
 0.01920000000  0.01940000000 [-0.02655546651,-0.01900343869] NEGATIVE
 0.01940000000  0.01960000000 [-0.02637099078,-0.01881698801] NEGATIVE
 0.01960000000  0.01980000000 [-0.02618640476,-0.01863042641] NEGATIVE
 0.01980000000  0.02000000000 [-0.02600170840,-0.01844375383] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_small_12_45_neg.out <==
-0.00000000000  0.00020000000 [-0.11758146393,-0.10887703663] NEGATIVE
 0.00020000000  0.00040000000 [-0.11713355953,-0.10842679574] NEGATIVE
 0.00040000000  0.00060000000 [-0.11668534220,-0.10797624114] NEGATIVE
 0.00060000000  0.00080000000 [-0.11623681181,-0.10752537269] NEGATIVE
 0.00080000000  0.00100000000 [-0.11578796821,-0.10707419025] NEGATIVE
 0.00100000000  0.00120000000 [-0.11533881125,-0.10662269368] NEGATIVE
 0.00120000000  0.00140000000 [-0.11488934079,-0.10617088281] NEGATIVE
 0.00140000000  0.00160000000 [-0.11443955669,-0.10571875753] NEGATIVE
 0.00160000000  0.00180000000 [-0.11398945879,-0.10526631767] NEGATIVE
 0.00180000000  0.00200000000 [-0.11353904696,-0.10481356309] NEGATIVE
 0.00200000000  0.00220000000 [-0.11308832105,-0.10436049364] NEGATIVE
 0.00220000000  0.00240000000 [-0.11263728092,-0.10390710919] NEGATIVE
 0.00240000000  0.00260000000 [-0.11218592641,-0.10345340959] NEGATIVE
 0.00260000000  0.00280000000 [-0.11173425739,-0.10299939469] NEGATIVE
 0.00280000000  0.00300000000 [-0.11128227370,-0.10254506434] NEGATIVE
 0.00300000000  0.00320000000 [-0.11082997521,-0.10209041840] NEGATIVE
 0.00320000000  0.00340000000 [-0.11037736178,-0.10163545673] NEGATIVE
 0.00340000000  0.00360000000 [-0.10992443325,-0.10118017917] NEGATIVE
 0.00360000000  0.00380000000 [-0.10947118947,-0.10072458558] NEGATIVE
 0.00380000000  0.00400000000 [-0.10901763031,-0.10026867582] NEGATIVE
 0.00400000000  0.00420000000 [-0.10856375562,-0.09981244974] NEGATIVE
 0.00420000000  0.00440000000 [-0.10810956525,-0.09935590719] NEGATIVE
 0.00440000000  0.00460000000 [-0.10765505905,-0.09889904804] NEGATIVE
 0.00460000000  0.00480000000 [-0.10720023688,-0.09844187212] NEGATIVE
 0.00480000000  0.00500000000 [-0.10674509859,-0.09798437931] NEGATIVE
 0.00500000000  0.00520000000 [-0.10628964404,-0.09752656944] NEGATIVE
 0.00520000000  0.00540000000 [-0.10583387309,-0.09706844238] NEGATIVE
 0.00540000000  0.00560000000 [-0.10537778558,-0.09660999798] NEGATIVE
 0.00560000000  0.00580000000 [-0.10492138136,-0.09615123609] NEGATIVE
 0.00580000000  0.00600000000 [-0.10446466030,-0.09569215656] NEGATIVE
 0.00600000000  0.00620000000 [-0.10400762225,-0.09523275925] NEGATIVE
 0.00620000000  0.00640000000 [-0.10355026706,-0.09477304402] NEGATIVE
 0.00640000000  0.00660000000 [-0.10309259459,-0.09431301071] NEGATIVE
 0.00660000000  0.00680000000 [-0.10263460468,-0.09385265918] NEGATIVE
 0.00680000000  0.00700000000 [-0.10217629719,-0.09339198928] NEGATIVE
 0.00700000000  0.00720000000 [-0.10171767197,-0.09293100087] NEGATIVE
 0.00720000000  0.00740000000 [-0.10125872889,-0.09246969379] NEGATIVE
 0.00740000000  0.00760000000 [-0.10079946779,-0.09200806791] NEGATIVE
 0.00760000000  0.00780000000 [-0.10033988853,-0.09154612306] NEGATIVE
 0.00780000000  0.00800000000 [-0.09987999095,-0.09108385911] NEGATIVE
 0.00800000000  0.00820000000 [-0.09941977491,-0.09062127591] NEGATIVE
 0.00820000000  0.00840000000 [-0.09895924027,-0.09015837331] NEGATIVE
 0.00840000000  0.00860000000 [-0.09849838687,-0.08969515117] NEGATIVE
 0.00860000000  0.00880000000 [-0.09803721458,-0.08923160934] NEGATIVE
 0.00880000000  0.00900000000 [-0.09757572323,-0.08876774767] NEGATIVE
 0.00900000000  0.00920000000 [-0.09711391269,-0.08830356600] NEGATIVE
 0.00920000000  0.00940000000 [-0.09665178281,-0.08783906421] NEGATIVE
 0.00940000000  0.00960000000 [-0.09618933344,-0.08737424213] NEGATIVE
 0.00960000000  0.00980000000 [-0.09572656443,-0.08690909962] NEGATIVE
 0.00980000000  0.01000000000 [-0.09526347563,-0.08644363653] NEGATIVE
 0.01000000000  0.01020000000 [-0.09480006691,-0.08597785272] NEGATIVE
 0.01020000000  0.01040000000 [-0.09433633810,-0.08551174803] NEGATIVE
 0.01040000000  0.01060000000 [-0.09387228907,-0.08504532233] NEGATIVE
 0.01060000000  0.01080000000 [-0.09340791967,-0.08457857544] NEGATIVE
 0.01080000000  0.01100000000 [-0.09294322974,-0.08411150724] NEGATIVE
 0.01100000000  0.01120000000 [-0.09247821914,-0.08364411757] NEGATIVE
 0.01120000000  0.01140000000 [-0.09201288773,-0.08317640629] NEGATIVE
 0.01140000000  0.01160000000 [-0.09154723534,-0.08270837324] NEGATIVE
 0.01160000000  0.01180000000 [-0.09108126184,-0.08224001829] NEGATIVE
 0.01180000000  0.01200000000 [-0.09061496708,-0.08177134127] NEGATIVE
 0.01200000000  0.01220000000 [-0.09014835090,-0.08130234205] NEGATIVE
 0.01220000000  0.01240000000 [-0.08968141316,-0.08083302046] NEGATIVE
 0.01240000000  0.01260000000 [-0.08921415372,-0.08036337638] NEGATIVE
 0.01260000000  0.01280000000 [-0.08874657242,-0.07989340964] NEGATIVE
 0.01280000000  0.01300000000 [-0.08827866911,-0.07942312009] NEGATIVE
 0.01300000000  0.01320000000 [-0.08781044364,-0.07895250760] NEGATIVE
 0.01320000000  0.01340000000 [-0.08734189588,-0.07848157200] NEGATIVE
 0.01340000000  0.01360000000 [-0.08687302566,-0.07801031315] NEGATIVE
 0.01360000000  0.01380000000 [-0.08640383284,-0.07753873091] NEGATIVE
 0.01380000000  0.01400000000 [-0.08593431728,-0.07706682512] NEGATIVE
 0.01400000000  0.01420000000 [-0.08546447881,-0.07659459562] NEGATIVE
 0.01420000000  0.01440000000 [-0.08499431730,-0.07612204229] NEGATIVE
 0.01440000000  0.01460000000 [-0.08452383259,-0.07564916495] NEGATIVE
 0.01460000000  0.01480000000 [-0.08405302454,-0.07517596348] NEGATIVE
 0.01480000000  0.01500000000 [-0.08358189300,-0.07470243770] NEGATIVE
 0.01500000000  0.01520000000 [-0.08311043781,-0.07422858748] NEGATIVE
 0.01520000000  0.01540000000 [-0.08263865883,-0.07375441266] NEGATIVE
 0.01540000000  0.01560000000 [-0.08216655591,-0.07327991310] NEGATIVE
 0.01560000000  0.01580000000 [-0.08169412889,-0.07280508865] NEGATIVE
 0.01580000000  0.01600000000 [-0.08122137764,-0.07232993915] NEGATIVE
 0.01600000000  0.01620000000 [-0.08074830199,-0.07185446446] NEGATIVE
 0.01620000000  0.01640000000 [-0.08027490180,-0.07137866443] NEGATIVE
 0.01640000000  0.01660000000 [-0.07980117692,-0.07090253890] NEGATIVE
 0.01660000000  0.01680000000 [-0.07932712720,-0.07042608774] NEGATIVE
 0.01680000000  0.01700000000 [-0.07885275249,-0.06994931078] NEGATIVE
 0.01700000000  0.01720000000 [-0.07837805264,-0.06947220788] NEGATIVE
 0.01720000000  0.01740000000 [-0.07790302750,-0.06899477888] NEGATIVE
 0.01740000000  0.01760000000 [-0.07742767691,-0.06851702364] NEGATIVE
 0.01760000000  0.01780000000 [-0.07695200075,-0.06803894200] NEGATIVE
 0.01780000000  0.01800000000 [-0.07647599884,-0.06756053382] NEGATIVE
 0.01800000000  0.01820000000 [-0.07599967104,-0.06708179894] NEGATIVE
 0.01820000000  0.01840000000 [-0.07552301720,-0.06660273721] NEGATIVE
 0.01840000000  0.01860000000 [-0.07504603717,-0.06612334848] NEGATIVE
 0.01860000000  0.01880000000 [-0.07456873080,-0.06564363253] NEGATIVE
 0.01880000000  0.01900000000 [-0.07409109800,-0.06516358927] NEGATIVE
 0.01900000000  0.01920000000 [-0.07361313859,-0.06468321855] NEGATIVE
 0.01920000000  0.01940000000 [-0.07313485238,-0.06420252024] NEGATIVE
 0.01940000000  0.01960000000 [-0.07265623923,-0.06372149417] NEGATIVE
 0.01960000000  0.01980000000 [-0.07217729898,-0.06324014020] NEGATIVE
 0.01980000000  0.02000000000 [-0.07169803148,-0.06275845818] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_small_22_15_neg.out <==
 0.02000000000  0.02020000000 [-0.02581690166,-0.01825697023] NEGATIVE
 0.02020000000  0.02040000000 [-0.02563198449,-0.01807007556] NEGATIVE
 0.02040000000  0.02060000000 [-0.02544695685,-0.01788306979] NEGATIVE
 0.02060000000  0.02080000000 [-0.02526181868,-0.01769595286] NEGATIVE
 0.02080000000  0.02100000000 [-0.02507656996,-0.01750872473] NEGATIVE
 0.02100000000  0.02120000000 [-0.02489121063,-0.01732138536] NEGATIVE
 0.02120000000  0.02140000000 [-0.02470574065,-0.01713393470] NEGATIVE
 0.02140000000  0.02160000000 [-0.02452015997,-0.01694637270] NEGATIVE
 0.02160000000  0.02180000000 [-0.02433446855,-0.01675869933] NEGATIVE
 0.02180000000  0.02200000000 [-0.02414866634,-0.01657091453] NEGATIVE
 0.02200000000  0.02220000000 [-0.02396275331,-0.01638301826] NEGATIVE
 0.02220000000  0.02240000000 [-0.02377672939,-0.01619501048] NEGATIVE
 0.02240000000  0.02260000000 [-0.02359059456,-0.01600689114] NEGATIVE
 0.02260000000  0.02280000000 [-0.02340434876,-0.01581866020] NEGATIVE
 0.02280000000  0.02300000000 [-0.02321799195,-0.01563031760] NEGATIVE
 0.02300000000  0.02320000000 [-0.02303152408,-0.01544186332] NEGATIVE
 0.02320000000  0.02340000000 [-0.02284494512,-0.01525329729] NEGATIVE
 0.02340000000  0.02360000000 [-0.02265825501,-0.01506461948] NEGATIVE
 0.02360000000  0.02380000000 [-0.02247145370,-0.01487582983] NEGATIVE
 0.02380000000  0.02400000000 [-0.02228454117,-0.01468692832] NEGATIVE
 0.02400000000  0.02420000000 [-0.02209751735,-0.01449791488] NEGATIVE
 0.02420000000  0.02440000000 [-0.02191038221,-0.01430878948] NEGATIVE
 0.02440000000  0.02460000000 [-0.02172313570,-0.01411955206] NEGATIVE
 0.02460000000  0.02480000000 [-0.02153577778,-0.01393020259] NEGATIVE
 0.02480000000  0.02500000000 [-0.02134830839,-0.01374074102] NEGATIVE
 0.02500000000  0.02520000000 [-0.02116072750,-0.01355116730] NEGATIVE
 0.02520000000  0.02540000000 [-0.02097303506,-0.01336148139] NEGATIVE
 0.02540000000  0.02560000000 [-0.02078523102,-0.01317168325] NEGATIVE
 0.02560000000  0.02580000000 [-0.02059731534,-0.01298177282] NEGATIVE
 0.02580000000  0.02600000000 [-0.02040928798,-0.01279175006] NEGATIVE
 0.02600000000  0.02620000000 [-0.02022114888,-0.01260161493] NEGATIVE
 0.02620000000  0.02640000000 [-0.02003289801,-0.01241136738] NEGATIVE
 0.02640000000  0.02660000000 [-0.01984453532,-0.01222100737] NEGATIVE
 0.02660000000  0.02680000000 [-0.01965606076,-0.01203053485] NEGATIVE
 0.02680000000  0.02700000000 [-0.01946747429,-0.01183994977] NEGATIVE
 0.02700000000  0.02720000000 [-0.01927877586,-0.01164925209] NEGATIVE
 0.02720000000  0.02740000000 [-0.01908996543,-0.01145844177] NEGATIVE
 0.02740000000  0.02760000000 [-0.01890104295,-0.01126751875] NEGATIVE
 0.02760000000  0.02780000000 [-0.01871200838,-0.01107648300] NEGATIVE
 0.02780000000  0.02800000000 [-0.01852286166,-0.01088533446] NEGATIVE
 0.02800000000  0.02820000000 [-0.01833360277,-0.01069407310] NEGATIVE
 0.02820000000  0.02840000000 [-0.01814423164,-0.01050269886] NEGATIVE
 0.02840000000  0.02860000000 [-0.01795474824,-0.01031121171] NEGATIVE
 0.02860000000  0.02880000000 [-0.01776515253,-0.01011961159] NEGATIVE
 0.02880000000  0.02900000000 [-0.01757544444,-0.00992789845] NEGATIVE
 0.02900000000  0.02920000000 [-0.01738562395,-0.00973607226] NEGATIVE
 0.02920000000  0.02940000000 [-0.01719569099,-0.00954413297] NEGATIVE
 0.02940000000  0.02960000000 [-0.01700564554,-0.00935208053] NEGATIVE
 0.02960000000  0.02980000000 [-0.01681548754,-0.00915991489] NEGATIVE
 0.02980000000  0.03000000000 [-0.01662521695,-0.00896763602] NEGATIVE
 0.03000000000  0.03020000000 [-0.01643483371,-0.00877524386] NEGATIVE
 0.03020000000  0.03040000000 [-0.01624433779,-0.00858273837] NEGATIVE
 0.03040000000  0.03060000000 [-0.01605372914,-0.00839011951] NEGATIVE
 0.03060000000  0.03080000000 [-0.01586300772,-0.00819738722] NEGATIVE
 0.03080000000  0.03100000000 [-0.01567217347,-0.00800454146] NEGATIVE
 0.03100000000  0.03120000000 [-0.01548122636,-0.00781158219] NEGATIVE
 0.03120000000  0.03140000000 [-0.01529016634,-0.00761850936] NEGATIVE
 0.03140000000  0.03160000000 [-0.01509899336,-0.00742532292] NEGATIVE
 0.03160000000  0.03180000000 [-0.01490770737,-0.00723202283] NEGATIVE
 0.03180000000  0.03200000000 [-0.01471630833,-0.00703860904] NEGATIVE
 0.03200000000  0.03220000000 [-0.01452479620,-0.00684508150] NEGATIVE
 0.03220000000  0.03240000000 [-0.01433317093,-0.00665144018] NEGATIVE
 0.03240000000  0.03260000000 [-0.01414143247,-0.00645768502] NEGATIVE
 0.03260000000  0.03280000000 [-0.01394958078,-0.00626381598] NEGATIVE
 0.03280000000  0.03300000000 [-0.01375761580,-0.00606983301] NEGATIVE
 0.03300000000  0.03320000000 [-0.01356553751,-0.00587573607] NEGATIVE
 0.03320000000  0.03340000000 [-0.01337334584,-0.00568152510] NEGATIVE
 0.03340000000  0.03360000000 [-0.01318104075,-0.00548720007] NEGATIVE
 0.03360000000  0.03380000000 [-0.01298862221,-0.00529276093] NEGATIVE
 0.03380000000  0.03400000000 [-0.01279609015,-0.00509820763] NEGATIVE
 0.03400000000  0.03420000000 [-0.01260344455,-0.00490354012] NEGATIVE
 0.03420000000  0.03440000000 [-0.01241068534,-0.00470875836] NEGATIVE
 0.03440000000  0.03460000000 [-0.01221781248,-0.00451386231] NEGATIVE
 0.03460000000  0.03480000000 [-0.01202482593,-0.00431885191] NEGATIVE
 0.03480000000  0.03500000000 [-0.01183172565,-0.00412372712] NEGATIVE
 0.03500000000  0.03520000000 [-0.01163851158,-0.00392848789] NEGATIVE
 0.03520000000  0.03540000000 [-0.01144518368,-0.00373313419] NEGATIVE
 0.03540000000  0.03560000000 [-0.01125174190,-0.00353766595] NEGATIVE
 0.03560000000  0.03580000000 [-0.01105818620,-0.00334208314] NEGATIVE
 0.03580000000  0.03600000000 [-0.01086451653,-0.00314638571] NEGATIVE
 0.03600000000  0.03620000000 [-0.01067073285,-0.00295057361] NEGATIVE
 0.03620000000  0.03640000000 [-0.01047683510,-0.00275464680] NEGATIVE
 0.03640000000  0.03660000000 [-0.01028282325,-0.00255860522] NEGATIVE
 0.03660000000  0.03680000000 [-0.01008869725,-0.00236244884] NEGATIVE
 0.03680000000  0.03700000000 [-0.00989445704,-0.00216617761] NEGATIVE
 0.03700000000  0.03720000000 [-0.00970010259,-0.00196979147] NEGATIVE
 0.03720000000  0.03740000000 [-0.00950563385,-0.00177329039] NEGATIVE
 0.03740000000  0.03760000000 [-0.00931105077,-0.00157667432] NEGATIVE
 0.03760000000  0.03780000000 [-0.00911635331,-0.00137994320] NEGATIVE
 0.03780000000  0.03800000000 [-0.00892154141,-0.00118309701] NEGATIVE
 0.03800000000  0.03820000000 [-0.00872661503,-0.00098613567] NEGATIVE
 0.03820000000  0.03840000000 [-0.00853157413,-0.00078905917] NEGATIVE
 0.03840000000  0.03860000000 [-0.00833641866,-0.00059186743] NEGATIVE
 0.03860000000  0.03880000000 [-0.00814114858,-0.00039456042] NEGATIVE
 0.03880000000  0.03900000000 [-0.00794576383,-0.00019713809] NEGATIVE
 0.03900000000  0.03910000000 [-0.00586164325,-0.00198652232] NEGATIVE
 0.03910000000  0.03920000000 [-0.00576361002,-0.00188797944] NEGATIVE
 0.03920000000  0.03930000000 [-0.00566554806,-0.00178940775] NEGATIVE
 0.03930000000  0.03940000000 [-0.00556745736,-0.00169080723] NEGATIVE
 0.03940000000  0.03950000000 [-0.00546933792,-0.00159217789] NEGATIVE
 0.03950000000  0.03960000000 [-0.00537118972,-0.00149351972] NEGATIVE
 0.03960000000  0.03970000000 [-0.00527301277,-0.00139483271] NEGATIVE
 0.03970000000  0.03980000000 [-0.00517480706,-0.00129611685] NEGATIVE
 0.03980000000  0.03990000000 [-0.00507657258,-0.00119737215] NEGATIVE
 0.03990000000  0.04000000000 [-0.00497830932,-0.00109859858] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_small_22_45_neg.out <==
 0.02000000000  0.02020000000 [-0.07121843659,-0.06227644795] NEGATIVE
 0.02020000000  0.02040000000 [-0.07073851415,-0.06179410937] NEGATIVE
 0.02040000000  0.02060000000 [-0.07025826401,-0.06131144228] NEGATIVE
 0.02060000000  0.02080000000 [-0.06977768602,-0.06082844653] NEGATIVE
 0.02080000000  0.02100000000 [-0.06929678003,-0.06034512197] NEGATIVE
 0.02100000000  0.02120000000 [-0.06881554588,-0.05986146845] NEGATIVE
 0.02120000000  0.02140000000 [-0.06833398343,-0.05937748582] NEGATIVE
 0.02140000000  0.02160000000 [-0.06785209252,-0.05889317392] NEGATIVE
 0.02160000000  0.02180000000 [-0.06736987301,-0.05840853260] NEGATIVE
 0.02180000000  0.02200000000 [-0.06688732474,-0.05792356172] NEGATIVE
 0.02200000000  0.02220000000 [-0.06640444756,-0.05743826111] NEGATIVE
 0.02220000000  0.02240000000 [-0.06592124132,-0.05695263062] NEGATIVE
 0.02240000000  0.02260000000 [-0.06543770587,-0.05646667011] NEGATIVE
 0.02260000000  0.02280000000 [-0.06495384105,-0.05598037942] NEGATIVE
 0.02280000000  0.02300000000 [-0.06446964671,-0.05549375841] NEGATIVE
 0.02300000000  0.02320000000 [-0.06398512270,-0.05500680691] NEGATIVE
 0.02320000000  0.02340000000 [-0.06350026887,-0.05451952479] NEGATIVE
 0.02340000000  0.02360000000 [-0.06301508506,-0.05403191187] NEGATIVE
 0.02360000000  0.02380000000 [-0.06252957113,-0.05354396801] NEGATIVE
 0.02380000000  0.02400000000 [-0.06204372692,-0.05305569307] NEGATIVE
 0.02400000000  0.02420000000 [-0.06155755227,-0.05256708688] NEGATIVE
 0.02420000000  0.02440000000 [-0.06107104705,-0.05207814930] NEGATIVE
 0.02440000000  0.02460000000 [-0.06058421109,-0.05158888016] NEGATIVE
 0.02460000000  0.02480000000 [-0.06009704424,-0.05109927932] NEGATIVE
 0.02480000000  0.02500000000 [-0.05960954635,-0.05060934663] NEGATIVE
 0.02500000000  0.02520000000 [-0.05912171728,-0.05011908194] NEGATIVE
 0.02520000000  0.02540000000 [-0.05863355685,-0.04962848507] NEGATIVE
 0.02540000000  0.02560000000 [-0.05814506493,-0.04913755589] NEGATIVE
 0.02560000000  0.02580000000 [-0.05765624135,-0.04864629425] NEGATIVE
 0.02580000000  0.02600000000 [-0.05716708597,-0.04815469998] NEGATIVE
 0.02600000000  0.02620000000 [-0.05667759863,-0.04766277295] NEGATIVE
 0.02620000000  0.02640000000 [-0.05618777918,-0.04717051298] NEGATIVE
 0.02640000000  0.02660000000 [-0.05569762747,-0.04667791994] NEGATIVE
 0.02660000000  0.02680000000 [-0.05520714334,-0.04618499366] NEGATIVE
 0.02680000000  0.02700000000 [-0.05471632664,-0.04569173399] NEGATIVE
 0.02700000000  0.02720000000 [-0.05422517722,-0.04519814079] NEGATIVE
 0.02720000000  0.02740000000 [-0.05373369491,-0.04470421389] NEGATIVE
 0.02740000000  0.02760000000 [-0.05324187958,-0.04420995314] NEGATIVE
 0.02760000000  0.02780000000 [-0.05274973106,-0.04371535838] NEGATIVE
 0.02780000000  0.02800000000 [-0.05225724921,-0.04322042948] NEGATIVE
 0.02800000000  0.02820000000 [-0.05176443386,-0.04272516626] NEGATIVE
 0.02820000000  0.02840000000 [-0.05127128487,-0.04222956858] NEGATIVE
 0.02840000000  0.02860000000 [-0.05077780207,-0.04173363628] NEGATIVE
 0.02860000000  0.02880000000 [-0.05028398533,-0.04123736921] NEGATIVE
 0.02880000000  0.02900000000 [-0.04978983448,-0.04074076721] NEGATIVE
 0.02900000000  0.02920000000 [-0.04929534936,-0.04024383013] NEGATIVE
 0.02920000000  0.02940000000 [-0.04880052984,-0.03974655781] NEGATIVE
 0.02940000000  0.02960000000 [-0.04830537574,-0.03924895011] NEGATIVE
 0.02960000000  0.02980000000 [-0.04780988693,-0.03875100685] NEGATIVE
 0.02980000000  0.03000000000 [-0.04731406323,-0.03825272790] NEGATIVE
 0.03000000000  0.03020000000 [-0.04681790450,-0.03775411309] NEGATIVE
 0.03020000000  0.03040000000 [-0.04632141059,-0.03725516228] NEGATIVE
 0.03040000000  0.03060000000 [-0.04582458133,-0.03675587530] NEGATIVE
 0.03060000000  0.03080000000 [-0.04532741658,-0.03625625200] NEGATIVE
 0.03080000000  0.03100000000 [-0.04482991618,-0.03575629223] NEGATIVE
 0.03100000000  0.03120000000 [-0.04433207997,-0.03525599584] NEGATIVE
 0.03120000000  0.03140000000 [-0.04383390780,-0.03475536266] NEGATIVE
 0.03140000000  0.03160000000 [-0.04333539951,-0.03425439254] NEGATIVE
 0.03160000000  0.03180000000 [-0.04283655495,-0.03375308533] NEGATIVE
 0.03180000000  0.03200000000 [-0.04233737398,-0.03325144087] NEGATIVE
 0.03200000000  0.03220000000 [-0.04183785642,-0.03274945901] NEGATIVE
 0.03220000000  0.03240000000 [-0.04133800212,-0.03224713958] NEGATIVE
 0.03240000000  0.03260000000 [-0.04083781094,-0.03174448244] NEGATIVE
 0.03260000000  0.03280000000 [-0.04033728272,-0.03124148743] NEGATIVE
 0.03280000000  0.03300000000 [-0.03983641729,-0.03073815438] NEGATIVE
 0.03300000000  0.03320000000 [-0.03933521451,-0.03023448316] NEGATIVE
 0.03320000000  0.03340000000 [-0.03883367421,-0.02973047360] NEGATIVE
 0.03340000000  0.03360000000 [-0.03833179624,-0.02922612555] NEGATIVE
 0.03360000000  0.03380000000 [-0.03782958045,-0.02872143885] NEGATIVE
 0.03380000000  0.03400000000 [-0.03732702669,-0.02821641334] NEGATIVE
 0.03400000000  0.03420000000 [-0.03682413479,-0.02771104887] NEGATIVE
 0.03420000000  0.03440000000 [-0.03632090459,-0.02720534528] NEGATIVE
 0.03440000000  0.03460000000 [-0.03581733595,-0.02669930242] NEGATIVE
 0.03460000000  0.03480000000 [-0.03531342871,-0.02619292012] NEGATIVE
 0.03480000000  0.03500000000 [-0.03480918271,-0.02568619825] NEGATIVE
 0.03500000000  0.03520000000 [-0.03430459779,-0.02517913662] NEGATIVE
 0.03520000000  0.03540000000 [-0.03379967381,-0.02467173511] NEGATIVE
 0.03540000000  0.03560000000 [-0.03329441059,-0.02416399353] NEGATIVE
 0.03560000000  0.03580000000 [-0.03278880799,-0.02365591174] NEGATIVE
 0.03580000000  0.03600000000 [-0.03228286585,-0.02314748958] NEGATIVE
 0.03600000000  0.03620000000 [-0.03177658402,-0.02263872680] NEGATIVE
 0.03620000000  0.03640000000 [-0.03126996242,-0.02212962333] NEGATIVE
 0.03640000000  0.03660000000 [-0.03076300082,-0.02162017903] NEGATIVE
 0.03660000000  0.03680000000 [-0.03025569906,-0.02111039373] NEGATIVE
 0.03680000000  0.03700000000 [-0.02974805697,-0.02060026726] NEGATIVE
 0.03700000000  0.03720000000 [-0.02924007441,-0.02008979949] NEGATIVE
 0.03720000000  0.03740000000 [-0.02873175121,-0.01957899025] NEGATIVE
 0.03740000000  0.03760000000 [-0.02822308721,-0.01906783939] NEGATIVE
 0.03760000000  0.03780000000 [-0.02771408227,-0.01855634674] NEGATIVE
 0.03780000000  0.03800000000 [-0.02720473621,-0.01804451215] NEGATIVE
 0.03800000000  0.03820000000 [-0.02669504889,-0.01753233547] NEGATIVE
 0.03820000000  0.03840000000 [-0.02618502015,-0.01701981653] NEGATIVE
 0.03840000000  0.03860000000 [-0.02567464983,-0.01650695517] NEGATIVE
 0.03860000000  0.03880000000 [-0.02516393777,-0.01599375125] NEGATIVE
 0.03880000000  0.03900000000 [-0.02465288382,-0.01548020460] NEGATIVE
 0.03900000000  0.03920000000 [-0.02414148781,-0.01496631506] NEGATIVE
 0.03920000000  0.03940000000 [-0.02362974960,-0.01445208248] NEGATIVE
 0.03940000000  0.03960000000 [-0.02311766901,-0.01393750669] NEGATIVE
 0.03960000000  0.03980000000 [-0.02260524591,-0.01342258755] NEGATIVE
 0.03980000000  0.04000000000 [-0.02209248012,-0.01290732487] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_verybig_11_15_pos.out <==
 1.95000000000  2.00000000000 [ 2.67127404941,2.69911253452E+001] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_verybig_11_45_pos.out <==
 1.95000000000  2.00000000000 [3.47073755375E+001,6.58676744330E+001] POSITIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_zero_11_15_neg.out <==
-0.00000000000  0.00000000000 [-0.04016409525,-0.04016217229] NEGATIVE


==> anc/SupplementaryMaterial/Theorem_41/output/output_zero_11_45_neg.out <==
-0.00000000000  0.00000000000 [-0.11345466585,-0.11345274282] NEGATIVE


==> anc/SupplementaryMaterial/taylor/itaylor.cpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

//////////////////////////////////////////////////////////////
//
//       Implementation of class itaylor in itaylor.cpp     
//
//////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

#include "itaylor.hpp"

///////////////////////////////////////////////////////////////
//
//                     class itaylor
//
///////////////////////////////////////////////////////////////

namespace taylor {

ivector itaylor::faks(1);
int itaylor::initialized=0;

void itaylor::initialize()
{
 Resize(itaylor::faks,0,170);
 itaylor::faks[0]=interval(1.0);
 itaylor::faks[1]=interval(1.0);

 for(int i=2; i<=170; i++)
   itaylor::faks[i]=itaylor::faks[i-1]*interval(i);
}

//-----------------------------------------------------------------------

// Constructors:

itaylor::itaylor()
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
}

//-----------------------------------------------------------------------

itaylor::itaylor(const itaylor& s)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 p=s.p;
 Resize(tayl,0,p);
 tayl=s.tayl;
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const real& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 
 interval interval_value=interval(value);
 tayl[0]=interval_value;
 if(p>0)
   {
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const interval& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 tayl[0]=value;
 if(p>0)
   { 
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

// Functions for initialization of independent variables:
itaylor var_itaylor(int ord, const real& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------

itaylor var_itaylor(int ord, const interval& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------


// Functions for initialization of constants:
itaylor const_itaylor(int ord, const real& c)
{
 itaylor erg(ord);
 erg.tayl[0]=interval(c);
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}

//-----------------------------------------------------------------------

itaylor const_itaylor(int ord, const interval& c)
{
 itaylor erg(ord);
 erg.tayl[0]=c;
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}
//-----------------------------------------------------------------------



//-----------------------------------------------------------------------
// assignment operators
//-----------------------------------------------------------------------

itaylor itaylor::operator=(const itaylor& s)
{
 p=s.p;
 Resize(tayl,0,s.p);
 tayl=s.tayl;
 return *this;
}

itaylor itaylor::operator=(int n)
{
 tayl[0] = interval(n);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const real& x)
{
 tayl[0] = interval(x);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const interval& x)
{
 tayl[0] = x;
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const ivector& iv) //added,mg,2005-08
                                              //const since C-XSC 2.1,mg,2006-02

{ 
 p=VecLen(iv)-1;
 Resize(tayl,0,p);
 tayl=iv;
 return *this;
}

//-----------------------------------------------------------------------
// relational operators
//-----------------------------------------------------------------------

int itaylor::operator==(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl==it.tayl));
}

int itaylor::operator!=(itaylor& it)     //added, mg2005-08
{
  return (!((p==it.p)&&(tayl==it.tayl)));
}

int itaylor::operator<=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl<=it.tayl));
}

int itaylor::operator<(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl<it.tayl));
}

int itaylor::operator>=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl>=it.tayl));
}

int itaylor::operator>(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl>it.tayl));
}

//-----------------------------------------------------------------------
// component access
//-----------------------------------------------------------------------

interval& itaylor::operator[](int n) //added, mg2005-08
// r/w access -> not const 
{
 return tayl[n];
}


//-----------------------------------------------------------------------

// class components:

// returning the maximal order
int get_order(const itaylor& x)
{
 return x.p;
}

//-----------------------------------------------------------------------

// returning all Taylor-coefficients by an interval vector
ivector get_all_coef(const itaylor& x)
{
 return x.tayl;
}

//-----------------------------------------------------------------------

// returning Taylor-coefficient of order j
interval get_j_coef(const itaylor& x, int j)
{
 return x.tayl[j];
}

//-----------------------------------------------------------------------

// returning derivative of order j,  j <= 170;
interval get_j_derive(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}
interval get_j_derivative(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}

//-----------------------------------------------------------------------

// Output of all taylor coefficients 
void print_itaylor(const itaylor& x)
{
 std::cerr <<"Output itaylor of order " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   std::cerr << "i  " << i << "  component: " << x.tayl[i] << std::endl;
  };
 std::cerr << std::endl;
}

void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits)  
                                             // added, mg2005,2006
{
 os <<"Ausgabe itaylor der Ordnung " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "i  " << i << "  component: ";
   if (width>0||digits>0) os << SetPrecision(width,digits);
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
}

//-----------------------------------------------------------------------

std::ostream& operator<< (std::ostream& os, itaylor& x)
                                             // added, mg2005-08
{
 os <<"[itaylor object, order " << x.p << ":]" << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "[" << i << "]";
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
 return os;
}                                


//-----------------------------------------------------------------------

// Overloading of operators:

//-----------------------------------------------------------------------

// - operator:
itaylor operator-(const itaylor& x)
{
 int order=get_order(x);
 itaylor erg(order);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= -x.tayl[j];
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:  +,-,*,/  for (itaylor, itaylor):
// All operands are independent variables.
itaylor operator-(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator - : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]-y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator + : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]+y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator * : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=0; i<=j; i++)
   {
    accumulate(sum_idot, x.tayl[i],y.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= sum;
 }
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const itaylor& y)
{
 int order1(get_order(x));
 int order2(get_order(y));
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator / : different orders " 
             << std::endl;
   exit(1);
  };
 
 if(0 <= y.tayl[0]) 
  {
   std::cerr << "Error in itaylor, operator / : 0 in interval " << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=1; i<=j; i++)
   {
    accumulate(sum_idot, y.tayl[i],erg.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= (x.tayl[j]-sum)/y.tayl[0];
 }
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (interval, itaylor):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const interval& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, interval):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (real, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const real& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, real):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const real& y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

// Operators with two operands:   +,-,*,/  for (int, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = interval(x) - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = interval(x) + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = interval(x)*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(int x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = interval(x) / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, int):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, int y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/interval(y);
    return erg;
}

//-----------------------------------------------------------------------

// Overloading the standard functions:

//-----------------------------------------------------------------------

// Help function
void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u, int nb_function)
{
 int order1=get_order(f);
 int order2=get_order(g);
 int order3=get_order(u);

 // The following errors should be caught before 
 // but for security here again:
 if(order1 != order2) 
  {
   std::cerr << "Error1 in f_g_u: different orders " 
             << std::endl;
   exit(1);
  };

 if(order3 != order2) 
  {
   std::cerr << "Error2 in f_g_u: different orders " << std::endl;
   exit(1);
  };

 if(0 <= g.tayl[0]) 
  {
   std::cerr << "Error in f_g_u : wrong argument " << std::endl;
   exit(1);
  }; 

 switch(nb_function) // element No. 0
   {
    case _i_ln:f.tayl[0]=ln(u.tayl[0]); break;

    case _i_tan:f.tayl[0]=tan(u.tayl[0]); break;
    case _i_cot:f.tayl[0]=cot(u.tayl[0]); break;

    case _i_asin:f.tayl[0]=asin(u.tayl[0]); break;
    case _i_acos:f.tayl[0]=acos(u.tayl[0]); break;
    case _i_atan:f.tayl[0]=atan(u.tayl[0]); break;
    case _i_acot:f.tayl[0]=acot(u.tayl[0]); break;

    case _i_tanh:f.tayl[0]=tanh(u.tayl[0]); break;
    case _i_coth:f.tayl[0]=coth(u.tayl[0]); break; 

    case _i_asinh:f.tayl[0]=asinh(u.tayl[0]); break;
    case _i_acosh:f.tayl[0]=acosh(u.tayl[0]); break;
    case _i_atanh:f.tayl[0]=atanh(u.tayl[0]); break;

    case _i_acoth:f.tayl[0]=acoth(u.tayl[0]); break;
   }
 
 // remaining elements:
 interval sum; 
 for(int j=1; j<=Ub(f.tayl); j++) 
 {
     sum = interval(0);
     for(int i=1; i<=j-1; i++)
	 sum += interval(i)*f.tayl[i]*g.tayl[j-i];
     f.tayl[j] = (u.tayl[j]-sum/interval(j)) / g.tayl[0];
 }
}

// sqr-function
itaylor sqr(const itaylor& x)
{
    idotprecision idot;
    interval sum;
    int order(get_order(x)),m;
    itaylor erg(order);

    erg.tayl[0] = sqr(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=0; j<=m-1; j++) 
	    accumulate(idot,x.tayl[j],x.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(x.tayl[m]); // k even 
    }
    return erg; 
}

//-----------------------------------------------------------------------

// Square-root

itaylor sqrt(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt: 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0]);
    h = erg.tayl[0];
    times2pown(h,1);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x,n)

itaylor sqrt(const itaylor& x, int n)
{
    int order(get_order(x));
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt(x,n): 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0],n); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)/real(n)-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}
//-----------------------------------------------------------------------

// sqrt(1-x^2):
itaylor sqrt1mx2(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Inf(x.tayl[0])<=-1 || Sup(x.tayl[0])>=1)
    {
	std::cerr << "Error in itaylor, sqrt1mx2: wrong argument" << std::endl;
	exit(1);
    };
    erg.tayl[0]=sqrt(real(1)-sqr(x.tayl[0])); // =sqrt1mx2(x.tayl[0]); Blomi 
    h = real(-1)/erg.tayl[0];
    times2pown(h,-1);
    g = sqr(x);
    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (g.tayl[k]+erg.tayl[k])*h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x^2-1):
itaylor sqrtx2m1(const itaylor& x)
{
    const real c = 30.0; 
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Disjoint(x.tayl[0],interval(-1,1))==0)
    {
	std::cerr << "Error in itaylor, sqrtx2m1: wrong argument" << std::endl;
	exit(1);
    };

    if (Inf(x.tayl[0])>c) erg = x*sqrt1mx2(real(1)/x);
    else if (Sup(x.tayl[0])<-c) erg = -x*sqrt1mx2(real(1)/x);
    else {
	erg.tayl[0]=sqrt(sqr(x.tayl[0])-real(1)); // =sqrtx2m1(x.tayl[0]); Blomi 
	g = sqr(x);
	h = real(1)/erg.tayl[0];
	times2pown(h,-1);
	for (int k=1; k<=order; k++)
	{
	    m = (k+1)/2;
	    idot = 0;
	    for (int j=1; j<=m-1; j++) 
		accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	    rnd(idot,sum);
	    times2pown(sum,1);  // Multiplication with 2
	    erg.tayl[k] = sum;
	    if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	    erg.tayl[k] = (g.tayl[k]-erg.tayl[k])*h;
	}
    }
    return erg;
}

// sqrt(1+x)-1
itaylor sqrtp1m1(const itaylor& x)
{
    int order(get_order(x)),m;
    itaylor erg(order);
    idotprecision idot;
    interval h,Ne;

    if (Inf(x.tayl[0])<=-1)
    {
	std::cerr << "Error in itaylor, sqrtp1m1: wrong argument" << std::endl;
	exit(1);
    };

    erg.tayl[0] = sqrtp1m1(x.tayl[0]);
    Ne = real(1.0)+erg.tayl[0];
    times2pown(Ne,1);

    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++)
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,h);
	times2pown(h,1);
	erg.tayl[k] = h;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]);
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / Ne; 
    }
    return erg;
} // sqrtp1m1

//-----------------------------------------------------------------------

// power-function
itaylor pow(const itaylor& x, const interval& alpha)
{
    int order(get_order(x));
    itaylor erg(order);

    if (0<=x.tayl[0])
    {
	std::cerr << "Error in itaylor, pow(x,a): 0 in interval x" 
                  << std::endl;
	exit(1);
    };

    erg.tayl[0] = pow(x.tayl[0],alpha); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)*alpha-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}


//-----------------------------------------------------------------------

// Exponential-function
itaylor exp(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    return erg; 
}

//-----------------------------------------------------------------------

// exp(x)-1;
itaylor expm1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    erg.tayl[0] = exp(x.tayl[0])-real(1); // = expm1(x.tayl[0]); Blomi
    return erg; 
}

//-----------------------------------------------------------------------

// Logarithm-function
itaylor ln(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);

    f_g_u(f,x,x,_i_ln);
  
    return f;
}

//-----------------------------------------------------------------------

// ln(1+x)
itaylor lnp1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order), g(order);

    g = interval(1) + x;
    erg.tayl[0] = lnp1(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=1; j<=k-1; j++)
	    erg.tayl[k] += interval(j) * erg.tayl[j] * g.tayl[k-j];
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]/interval(k)) / g.tayl[0];
    }
    return erg;
}

//-----------------------------------------------------------------------

// Sinus-function
itaylor sin(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinus-function
itaylor cos(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
 return erg2; 
}

//-----------------------------------------------------------------------

// Tangens-function
itaylor tan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cos(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, tan : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_tan);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangens-function
itaylor cot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sin(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, cot : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_cot);
  
    return f;
}

//-----------------------------------------------------------------------

// Sinushyperbolicus-function
itaylor sinh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);  // sinh
    itaylor erg2(order);  // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinushyperbolicus-function
itaylor cosh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order); // sinh
    itaylor erg2(order); // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remaining elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg2; 
}

//-----------------------------------------------------------------------

//Tangenshyperbolicus-function
itaylor tanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cosh(x)); 
 
    f_g_u(f,g,x,_i_tanh);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangenshyperbolicus-function
itaylor coth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sinh(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, coth : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_coth);
  
    return f;
}

//-----------------------------------------------------------------------

//Arcsinusfunktion
itaylor asin(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, asin : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_asin);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccosinusfunktion
itaylor acos(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g = -sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acos : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acos);
  
    return f;
}

//-----------------------------------------------------------------------

//Arctan-function
itaylor atan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)+sqr(x);

    f_g_u(f,g,x,_i_atan);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccotan-function
itaylor acot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-(interval(1.0)+sqr(x));

    f_g_u(f,g,x,_i_acot);
  
    return f;
}

//-----------------------------------------------------------------------

//Areasinh-function
itaylor asinh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1px2(x);

    f_g_u(f,g,x,_i_asinh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacosh-function
itaylor acosh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrtx2m1(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acosh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acosh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areatanh-function
itaylor atanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, atanh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_atanh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacotanh-function
itaylor acoth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acoth : wrong argument " << std::endl;
	exit(1);
    };  

    f_g_u(f,g,x,_i_acoth);
  
    return f;
}

//-----------------------------------------------------------------------

//Error function "erf" //added, mg2006-03
itaylor erf(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    itaylor g(order);

    g=exp(-sqr(x));
   
    erg.tayl[0] = erf(x.tayl[0]); // element No. 0; function value
    
    for(int k=1; k<=order; k++)
    {
        erg.tayl[k] = 0;
        
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*g.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] = 2*erg.tayl[k]/(sqrt(Pi())*interval(k));
    }
    return erg; 
}

//-----------------------------------------------------------------------

//Complementary Error function "erfc" //added, mg2006-03
itaylor erfc(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg=interval(1)-erf(x); 

    return erg;
}

//-----------------------------------------------------------------------

//Differentiation of an itaylor object returned as an itaylor // javi: 08.03.13
itaylor diff(const itaylor& x, int order){
  if (order > get_order(x)){
    return itaylor(0,0.0);
  }
  itaylor res(get_order(x)-order);
  for (int i = 0; i <= get_order(x)-order; i++) {
    res.tayl[i]= x.tayl[i+order];
    for(int j = 1; j<=order; j++)
      res.tayl[i]*=(i+j);
  }
  return res;
}


//-----------------------------------------------------------------------
// Truncates an itaylor object up to order 'order'. // added, javi: 08.03.13
// Useful to combine it with derivation of the itaylor 
// objects and further operations
itaylor trunc(const itaylor& x, int order){
  if (order < 0){
	  std::cerr << "Error in trunc_itaylor, new_order < 0" << std::endl;
	  exit(1);
  }
  else if (order > get_order(x)){
	  std::cerr << "Error in trunc_itaylor, new_order > order(x)" << std::endl;
	  exit(1);
  }
  else {
    itaylor res(order);
    for (int i = 0; i <= order; i++){
      res.tayl[i] = x.tayl[i];
    }
    return res;
  }
}

//-----------------------------------------------------------------------

// sqrt(1+x^2)
itaylor sqrt1px2(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    const real c = 500.0;

    if (Inf(x.tayl[0]) > c) erg = x*sqrt(real(1)+real(1)/sqr(x));
    else if (Sup(x.tayl[0]) < -c) erg = -x*sqrt(real(1)+real(1)/sqr(x)); 
    else erg = sqrt(real(1)+sqr(x));  
    return erg;
}



//-----------------------------------------------------------------------

} // end namespace taylor


==> anc/SupplementaryMaterial/taylor/itaylor.hpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//
//     Headerfile itaylor.hpp for onedimensional Taylor-arithmetic
//
////////////////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

/*----------------------------------------------------------------------

Definition of the class itaylor:

class itaylor for calculating all Taylor coefficients up to the maximal order p.

  Elements:
            int p .................... maximal order of the Taylor coefficients
            ivector tayl ............. interval vector; Lb=0, Ub=p;

	    static ivector faks ...... storing n! with n<=170
            static int initialized ... switcher for initialization of faks.
            static void initialize().. performs initialization of faks.

  Element functions, methodes:

            see implementation

Implementation file: itaylor.cpp

-----------------------------------------------------------------------*/

#ifndef _ITAYLOR_H
#define _ITAYLOR_H

//cxsc headers
#include <imath.hpp>
#include <interval.hpp>
#include <ivector.hpp>
#include <idot.hpp>

//C++ standard headers
#include <iostream>

using namespace cxsc;
using namespace std;

namespace taylor{
enum{
    _i_ln,

    _i_tan,
    _i_cot,

    _i_asin,
    _i_acos,
    _i_atan,
    _i_acot,

    _i_tanh,
    _i_coth,

    _i_asinh,
    _i_acosh,
    _i_atanh,
    _i_acoth,

};

///////////////////////////////////////////////////////////////
//
// Class itaylor
//
///////////////////////////////////////////////////////////////

// class itaylor for calculating all Taylor-coefficients up to order p
// of functions with one independent variable.

class itaylor{

 private:
  int p;        // max. Taylor-order of the object;

  static ivector faks;
  static int initialized;
  static void initialize();
  ivector tayl; // Interval vector with Taylor coefficients

 public:
 
  // Constructors and Destructors:
  itaylor();
  itaylor(const itaylor& );
  explicit itaylor(int order);
  itaylor(int order, const real& value);  // (x,1,0,...,0) Conversion error!!
  itaylor(int order, const interval& value); // (x,1,0,...,0)
  ~itaylor(){;};

  // Initialization functions for independent variables (x,1,0,...,0):
  // Caution: (x,1,0,...,0)  for real x conversion errors are possible!
  friend itaylor var_itaylor(int ord, const real& c);
  friend itaylor var_itaylor(int ord, const interval& c);

  // Initialization functions for constants (c,0,0,...,0):
  // Caution: (c,0,0,...,0)  for real c conversion errors are possible!
  friend itaylor const_itaylor(int ord, const real& c);
  friend itaylor const_itaylor(int ord, const interval& c);

  // assignment operators
  itaylor operator=(const itaylor& );
  itaylor operator=(int);
  itaylor operator=(const real& );
  itaylor operator=(const interval& );
  itaylor operator=(const ivector&); //added, mg2005-08
                                //const since C-XSC 2.1, mg2006-02
  // relational operators
  int operator==(itaylor&);     //added, mg2005-08
  int operator!=(itaylor&);     //added, mg2005-08
  int operator<=(itaylor&);     //added, mg2005-08
  int operator<(itaylor&);      //added, mg2005-08
  int operator>=(itaylor&);     //added, mg2005-08
  int operator>(itaylor&);      //added, mg2005-08
  
  // component access
  interval& operator[](int n);      //added, mg2005-08
  int order() {return p;}           //added, mg2005-08

  // additional component access functions (for compatibility reasons) //mg2005-08
  friend int get_order(const itaylor& x);
  friend ivector get_all_coef(const itaylor& x);
  friend interval get_j_coef(const itaylor& x, int j);

  // access to the derivative of order j:
  friend interval get_j_derive(const itaylor& x, int j); 
  friend interval get_j_derivative(const itaylor& x, int j); 
 
  // Output:
  friend void print_itaylor(const itaylor& x);
                                // kept for compatibility reasons

  friend void print_itaylor(std::ostream& os, const itaylor& x, int width=0, int digits=0);
                                // added, mg2005,2006

  friend std::ostream& operator<< (std::ostream&, itaylor&);
                                // added, mg2005-08

  // Overloading the operators for elements of the class itaylor:

  // operator - :
  friend itaylor operator-(const itaylor& x);

  // operators +,-,*,/  for (itaylor, itaylor):
  friend itaylor operator-(const itaylor& x, const itaylor& y);
  friend itaylor operator+(const itaylor& x, const itaylor& y);
  friend itaylor operator*(const itaylor& x, const itaylor& y);
  friend itaylor operator/(const itaylor& x, const itaylor& y);

  // operators +,-,*,/ for (interval, itaylor):
  friend itaylor operator-(const interval& x, const itaylor& y);
  friend itaylor operator+(const interval& x, const itaylor& y);
  friend itaylor operator*(const interval& x, const itaylor& y);
  friend itaylor operator/(const interval& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, interval):
  friend itaylor operator-(const itaylor& x, const interval& y);
  friend itaylor operator+(const itaylor& x, const interval& y);
  friend itaylor operator*(const itaylor& x, const interval& y);
  friend itaylor operator/(const itaylor& x, const interval& y);

  // operators +,-,*,/ for (real, itaylor):
  friend itaylor operator-(const real& x, const itaylor& y);
  friend itaylor operator+(const real& x, const itaylor& y);
  friend itaylor operator*(const real& x, const itaylor& y);
  friend itaylor operator/(const real& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, real):
  friend itaylor operator-(const itaylor& x, const real& y);
  friend itaylor operator+(const itaylor& x, const real& y);
  friend itaylor operator*(const itaylor& x, const real& y);
  friend itaylor operator/(const itaylor& x, const real& y);

  // operators +,-,*,/ for (int, itaylor):
  friend itaylor operator-(int x, const itaylor& y);
  friend itaylor operator+(int x, const itaylor& y);
  friend itaylor operator*(int x, const itaylor& y);
  friend itaylor operator/(int x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, int):
  friend itaylor operator-(const itaylor& x, int y);
  friend itaylor operator+(const itaylor& x, int y);
  friend itaylor operator*(const itaylor& x, int y);
  friend itaylor operator/(const itaylor& x, int y);

  // Overloading the standard functions:
  friend itaylor sqrt(const itaylor& x);
  friend itaylor sqrt(const itaylor& x, int n);
  friend itaylor sqrt1px2(const itaylor& x);
  friend itaylor sqrtp1m1(const itaylor& x);
  friend itaylor sqrt1mx2(const itaylor& x);
  friend itaylor sqrtx2m1(const itaylor& x);
  friend itaylor sqr(const itaylor& x);
  friend itaylor pow(const itaylor& x, const interval& alpha);

  friend itaylor exp(const itaylor& x);
  friend itaylor expm1(const itaylor& x);

  friend itaylor ln(const itaylor& x);
  friend itaylor lnp1(const itaylor& x);

  friend itaylor sin(const itaylor& x);
  friend itaylor cos(const itaylor& x);
  friend itaylor tan(const itaylor& x);
  friend itaylor cot(const itaylor& x);

  friend itaylor sinh(const itaylor& x);
  friend itaylor cosh(const itaylor& x);
  friend itaylor tanh(const itaylor& x);
  friend itaylor coth(const itaylor& x);

  friend itaylor asin(const itaylor& x);
  friend itaylor acos(const itaylor& x);
  friend itaylor atan(const itaylor& x);
  friend itaylor acot(const itaylor& x);

  friend itaylor asinh(const itaylor& x);
  friend itaylor acosh(const itaylor& x);
  friend itaylor atanh(const itaylor& x);
  friend itaylor acoth(const itaylor& x);

  friend itaylor erf(const itaylor& x);   // added, mg2006-03
  friend itaylor erfc(const itaylor& x);  // added, mg2006-03
  friend itaylor diff(const itaylor& x, int order); // added, javi: 08.03
  friend itaylor trunc(const itaylor& x, int order); // added, javi: 08.03

  // Help function
  friend void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 

};


itaylor var_itaylor(int ord, const real& c);
itaylor var_itaylor(int ord, const interval& c);
itaylor const_itaylor(int ord, const real& c);
itaylor const_itaylor(int ord, const interval& c);

int get_order(const itaylor& x);
ivector get_all_coef(const itaylor& x);
interval get_j_coef(const itaylor& x, int j);
interval get_j_derive(const itaylor& x, int j); 
interval get_j_derivative(const itaylor& x, int j); 
 
void print_itaylor(const itaylor& x);
void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits);
std::ostream& operator<< (std::ostream&, itaylor&);

itaylor operator-(const itaylor& x);
itaylor operator-(const itaylor& x, const itaylor& y);
itaylor operator+(const itaylor& x, const itaylor& y);
itaylor operator*(const itaylor& x, const itaylor& y);
itaylor operator/(const itaylor& x, const itaylor& y);

itaylor operator-(const interval& x, const itaylor& y);
itaylor operator+(const interval& x, const itaylor& y);
itaylor operator*(const interval& x, const itaylor& y);
itaylor operator/(const interval& x, const itaylor& y);

itaylor operator-(const itaylor& x, const interval& y);
itaylor operator+(const itaylor& x, const interval& y);
itaylor operator*(const itaylor& x, const interval& y);
itaylor operator/(const itaylor& x, const interval& y);

itaylor operator-(const real& x, const itaylor& y);
itaylor operator+(const real& x, const itaylor& y);
itaylor operator*(const real& x, const itaylor& y);
itaylor operator/(const real& x, const itaylor& y);

itaylor operator-(const itaylor& x, const real& y);
itaylor operator+(const itaylor& x, const real& y);
itaylor operator*(const itaylor& x, const real& y);
itaylor operator/(const itaylor& x, const real& y);

itaylor operator-(int x, const itaylor& y);
itaylor operator+(int x, const itaylor& y);
itaylor operator*(int x, const itaylor& y);
itaylor operator/(int x, const itaylor& y);

itaylor operator-(const itaylor& x, int y);
itaylor operator+(const itaylor& x, int y);
itaylor operator*(const itaylor& x, int y);
itaylor operator/(const itaylor& x, int y);

itaylor sqrt(const itaylor& x);
itaylor sqrt(const itaylor& x, int n);
itaylor sqrt1px2(const itaylor& x);
itaylor sqrtp1m1(const itaylor& x);
itaylor sqrt1mx2(const itaylor& x);
itaylor sqrtx2m1(const itaylor& x);
itaylor sqr(const itaylor& x);
itaylor pow(const itaylor& x, const interval& alpha);

itaylor exp(const itaylor& x);
itaylor expm1(const itaylor& x);

itaylor ln(const itaylor& x);
itaylor lnp1(const itaylor& x);

itaylor sin(const itaylor& x);
itaylor cos(const itaylor& x);
itaylor tan(const itaylor& x);
itaylor cot(const itaylor& x);

itaylor sinh(const itaylor& x);
itaylor cosh(const itaylor& x);
itaylor tanh(const itaylor& x);
itaylor coth(const itaylor& x);

itaylor asin(const itaylor& x);
itaylor acos(const itaylor& x);
itaylor atan(const itaylor& x);
itaylor acot(const itaylor& x);

itaylor asinh(const itaylor& x);
itaylor acosh(const itaylor& x);
itaylor atanh(const itaylor& x);
itaylor acoth(const itaylor& x);

itaylor erf(const itaylor& x);
itaylor erfc(const itaylor& x);

void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 


} // End of namespace taylor

#endif

